Loading loss-cone distributions in particle simulations

Numerical procedures to generate random variates that follow loss-cone velocity distributions in particle simulations are presented. We propose a simple summation algorithm for the Ashour-Abdalla--Kennel-type loss-cone distribution, also known as the subtracted Maxwellian. For the Dory-type loss-cone distribution, we use a random variate for the gamma distribution. Extending earlier algorithms for the kappa and Dory-type distributions, we construct a novel algorithm to generate a popular form of a kappa loss-cone distribution. To better express the loss cone, we discuss another family of loss-cone distributions based on the pitch angle. In addition to the acceptance-rejection method, we propose two transformation algorithms that convert an isotropic distribution into a loss-cone distribution. This allows us to generate loss-cone and kappa loss-cone distributions from the Maxwell and kappa distributions.

==> anc/LossCone.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Python code for generating loss-cone distributions\n",
    "\n",
    "Python 3.11.5, Numpy 1.26.0, SciPy 1.11.3, Jupyter Notebook 6.5.4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "id": "qYGq7WA8e1mA"
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from scipy.special import gamma"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.rcParams['font.family'] = 'Serif'\n",
    "plt.rcParams[\"font.size\"] = 20\n",
    "plt.rcParams['lines.linewidth'] = 2\n",
    "plt.rcParams['lines.markersize'] = 7\n",
    "plt.rcParams['figure.figsize'] = (6.4,4.8)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Gamma generators"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Gamma ganerator for an integer parameter\n",
    "def gen_gamma_int(a,b):\n",
    "    x = 1.0\n",
    "    for i in range(int(a)):\n",
    "        u = np.random.rand(1)\n",
    "        x = x * (1-u)\n",
    "    return -b * np.log(x)\n",
    "\n",
    "# Gamma ganerator for a half-integer parameter\n",
    "def gen_gamma_hint(a,b):\n",
    "    x = 1.0\n",
    "    for i in range(int(a)):\n",
    "        u = np.random.rand(1)\n",
    "        x = x * (1-u)\n",
    "    x = - np.log(x)\n",
    "    n = np.random.randn(1)\n",
    "    x += 0.5*n**2\n",
    "    return b * x\n",
    "\n",
    "# Marsaglia & Tsang (2000)'s gamma generator\n",
    "def gen_gamma(a,b):\n",
    "    d = a - 1/3\n",
    "    c = 1 / np.sqrt(9*d)\n",
    "    while True:\n",
    "        v = 0\n",
    "        while v <= 0:\n",
    "            x = np.random.randn(1)\n",
    "            v = ( 1 + c*x )\n",
    "        u = np.random.rand(1)\n",
    "        v = v**3\n",
    "        if( 1.0 - 0.0331 * x**4 > u): break\n",
    "        elif( 0.5*x**2 + d*np.log(v) - d*v + d > np.log(u) ): break\n",
    "    return d*v*b"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "particle # : 100000\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "np.random.seed(1227)\n",
    "mysize=100\n",
    "mysize=100000\n",
    "# mysize=1000000\n",
    "\n",
    "k = 3.5\n",
    "print(\"particle # : %d\" % mysize )\n",
    "\n",
    "p = np.ndarray(mysize)\n",
    "for i in range(mysize):\n",
    "    p[i] = ( gen_gamma_hint(k,1.0) )[0]\n",
    "#    p[i] = ( gen_gamma_int(k,1.0) )[0]\n",
    "#    p[i] = ( gen_gamma(k,1.0) )[0]\n",
    "#    p[i] = ( np.random.gamma(k,1.0,1) )[0]\n",
    "# p = np.random.gamma(k,1.0,mysize)\n",
    "\n",
    "plt.hist(p, 40, color='blue', range=[0,20],density=True,log=True,alpha=0.5)\n",
    "x = np.arange(0,20.0,0.1)\n",
    "g = 1/gamma(k) * x**(k-1) * np.exp(-x)\n",
    "plt.plot(x, g, 'k-', lw=3)\n",
    "plt.yscale('log')\n",
    "plt.grid(linestyle='dotted', color='gray', lw=2, alpha=0.5)\n",
    "plt.xlim(0,20)\n",
    "plt.ylim(1E-4,1)\n",
    "plt.xlabel(\"Gamma distribution\")\n",
    "plt.tight_layout()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# subtracted Maxwellian (AK-type loss-cone distribution)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Length:  1000000\n",
      "0.001149548975268299\n"
     ]
    }
   ],
   "source": [
    "import matplotlib\n",
    "import matplotlib.cm as cm\n",
    "import scipy as sp\n",
    "\n",
    "def CYL(vperp,vpara): # for volume\n",
    "    return 2*np.pi*vperp\n",
    "def my_weight(vperp,ngrid=5): # for volume\n",
    "    v1 =  np.floor(ngrid*vperp)     / ngrid\n",
    "    v2 =( np.floor(ngrid*vperp)+1 ) / ngrid\n",
    "    return ngrid / ( np.pi * mysize * (v2**2-v1**2) )\n",
    "#    return ngrid / ( 2 * np.pi * mysize * (v2**2-v1**2) )\n",
    "\n",
    "# AK distribution\n",
    "def AAK(vx,vy,vz,theta,beta):\n",
    "    vperp2 = vx**2 + vy**2\n",
    "    vpara2 = vz**2\n",
    "    theta2 = theta**2\n",
    "    f = 1 / ( np.pi**(3/2) * theta**3 * (1-beta) ) * np.exp( - vpara2 / theta2 ) \\\n",
    "        * ( np.exp( -vperp2 / theta2 ) - np.exp( -vperp2 / (beta*theta2) ) )\n",
    "    return f\n",
    "# cylindrical version\n",
    "def AAKf(vperp,vpara,theta,beta):\n",
    "    return 2*np.pi*vperp*AAK(vperp,0,vpara,theta,beta)\n",
    "\n",
    "# parameters\n",
    "np.random.seed(1227)\n",
    "mysize=10000\n",
    "mysize=100000\n",
    "mysize=1000000\n",
    "beta = 0.5\n",
    "theta = 1.5\n",
    "\n",
    "##### For historical reasons, I used this one in the paper. #####\n",
    "# r1 = np.ndarray( [mysize] )\n",
    "# for i in range(mysize):\n",
    "#     u1 = np.random.rand(1)\n",
    "#     u2 = np.random.rand(1)\n",
    "#     r1[i] = ( -np.log(1-u1) - beta*np.log(1-u2) )[0]\n",
    "# #    r1[i] = ( -np.log(u1) - beta*np.log(u2) )[0]\n",
    "##### This one is faster. It gives a slightly different KL divergence. #####\n",
    "u1 = np.random.rand(mysize)\n",
    "u2 = np.random.rand(mysize)\n",
    "r1 = -np.log(1-u1) - beta*np.log(1-u2)\n",
    "\n",
    "# particle velocity\n",
    "r1 = theta*np.sqrt(r1)\n",
    "t1 =  2 * np.pi * np.random.rand(mysize)\n",
    "avx = r1*np.cos(t1)\n",
    "avy = r1*np.sin(t1)\n",
    "avz = theta*np.sqrt(0.5)*np.random.randn(mysize)\n",
    "\n",
    "# plot\n",
    "fig = plt.figure()\n",
    "ax1 = fig.add_subplot(111)\n",
    "AAK0 = ax1.hist2d(r1, np.abs(avz), bins=[np.linspace(0,6,30+1),np.linspace(0,6,30+1)], \\\n",
    "              norm=matplotlib.colors.LogNorm(), weights = 0.5*my_weight(r1,ngrid=5), cmap=cm.jet)\n",
    "ax1.set_title('Loss-cone (AK) distribution')\n",
    "ax1.set_xlabel(r'$v_\\perp$')\n",
    "ax1.set_ylabel(r'$v_\\parallel$')\n",
    "ax1.set_aspect('equal')\n",
    "fig.colorbar(AAK0[3],ax=ax1)\n",
    "plt.tight_layout()\n",
    "# plt.savefig('fig_AK.pdf')\n",
    "plt.show()\n",
    "\n",
    "# exact solution\n",
    "myi = len(AAK0[1])-1\n",
    "myj = len(AAK0[2])-1\n",
    "AAKe = np.ndarray([myi,myj])\n",
    "for i in range(myi):\n",
    "    for jj in range(myj):\n",
    "        val1, err1 = sp.integrate.dblquad(AAKf, AAK0[1][i], AAK0[1][i+1], AAK0[2][jj], AAK0[2][jj+1], args=(theta,beta))\n",
    "        val2, err2 = sp.integrate.dblquad(CYL,  AAK0[1][i], AAK0[1][i+1], AAK0[2][jj], AAK0[2][jj+1] )\n",
    "        AAKe[jj,i] = val1/val2\n",
    "\n",
    "# Kullback-Leibler divergence\n",
    "from scipy.stats import entropy\n",
    "eps=1.0e-10\n",
    "print( 'Length: ', mysize )\n",
    "print( entropy(AAKe.reshape(-1)+eps, AAK0[0].reshape(-1)+eps) )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "beta=0.5\n",
    "plt.hist(r1/theta,50,color='blue',range=[0,5],density=True,log=True,alpha=0.5)\n",
    "xx = np.linspace(0,5,51)\n",
    "tmp = 2*xx/(1-beta)*(np.exp(-xx**2)-np.exp(-xx**2/beta))\n",
    "plt.plot(xx[1:],tmp[1:],'k-', lw=3)\n",
    "plt.grid(linestyle='dotted', color='gray', lw=2, alpha=0.5)\n",
    "plt.xlim(0,5)\n",
    "plt.ylim(1E-5,10)\n",
    "plt.xlabel(r\"$|v_\\perp|/\\theta$\")\n",
    "plt.ylabel(\"Normalized density\")\n",
    "plt.tight_layout()\n",
    "# plt.savefig('AK_V.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Dory-type loss-cone distribution"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Length:  1000000\n",
      "0.0013663847961572217\n"
     ]
    }
   ],
   "source": [
    "import matplotlib\n",
    "import matplotlib.cm as cm\n",
    "import scipy as sp\n",
    "\n",
    "# Dory (DGH) distribution\n",
    "def DGH(vx,vy,vz,theta,j):\n",
    "    vperp2 = vx**2 + vy**2\n",
    "    vpara2 = vz**2\n",
    "    f = 1 / ( (np.pi)**(1.5) * theta**(3+2*j) * gamma(j+1) ) * (vperp2**j) * np.exp( -(vperp2+vpara2 ) / (theta**2) )\n",
    "    return f\n",
    "# cylindrical version\n",
    "def DGHf(vperp,vpara,theta,j):\n",
    "    return 2*np.pi*vperp*DGH(vperp,0,vpara,theta,j)\n",
    "\n",
    "# parameters\n",
    "np.random.seed(1227)\n",
    "mysize=10000\n",
    "mysize=100000\n",
    "mysize=1000000\n",
    "j = 2\n",
    "theta = 1.5\n",
    "\n",
    "# particle velocity\n",
    "r1 = theta * np.sqrt( 0.5 * np.random.gamma( j+1, 2, mysize) )\n",
    "t1 =  2 * np.pi * np.random.rand(mysize)\n",
    "dvx = r1*np.cos(t1)\n",
    "dvy = r1*np.sin(t1)\n",
    "dvz = np.sqrt(0.5)*theta*np.random.randn(mysize)\n",
    "\n",
    "# plot\n",
    "fig = plt.figure()\n",
    "ax1 = fig.add_subplot(111)\n",
    "DGH0 = ax1.hist2d(r1, np.abs(dvz), bins=[np.linspace(0,6,30+1),np.linspace(0,6,30+1)], \\\n",
    "              norm=matplotlib.colors.LogNorm(), weights = 0.5*my_weight(r1,ngrid=5), cmap=cm.jet)\n",
    "ax1.set_title('Loss-cone (Dory) distribution')\n",
    "ax1.set_xlabel(r'$v_\\perp$')\n",
    "ax1.set_ylabel(r'$v_\\parallel$')\n",
    "ax1.set_aspect('equal')\n",
    "fig.colorbar(DGH0[3],ax=ax1)\n",
    "plt.tight_layout()\n",
    "# plt.savefig('fig_DGH.pdf')\n",
    "plt.show()\n",
    "\n",
    "# exact solution\n",
    "myi = len(DGH0[1])-1\n",
    "myj = len(DGH0[2])-1\n",
    "DGHe = np.ndarray([myi,myj])\n",
    "for i in range(myi):\n",
    "    for jj in range(myj):\n",
    "        val1, err1 = sp.integrate.dblquad(DGHf, DGH0[1][i], DGH0[1][i+1], DGH0[2][jj], DGH0[2][jj+1], args=(theta,j))\n",
    "        val2, err2 = sp.integrate.dblquad(CYL,  DGH0[1][i], DGH0[1][i+1], DGH0[2][jj], DGH0[2][jj+1] )\n",
    "        DGHe[jj,i] = val1/val2\n",
    "\n",
    "# Kullback-Leibler divergence\n",
    "from scipy.stats import entropy\n",
    "eps=1.0e-10\n",
    "print( 'Length: ', mysize )\n",
    "print( entropy(DGHe.reshape(-1)+eps, DGH0[0].reshape(-1)+eps) )"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Summers-type Kappa Loss-Cone (KLC) distribution"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Length:  1000000\n",
      "0.001486270138935417\n"
     ]
    }
   ],
   "source": [
    "import matplotlib\n",
    "import matplotlib.cm as cm\n",
    "import scipy as sp\n",
    "\n",
    "# KLC distribution\n",
    "def KLC(vx,vy,vz,k,theta,j):\n",
    "    vperp2 = vx**2 + vy**2\n",
    "    vpara2 = vz**2\n",
    "    f1 = gamma(j+k+1) / ( gamma(k-0.5) * gamma(j+1) )\n",
    "    f = f1 / ( (np.pi)**(1.5) * theta**(3+2*j) * k**(j+1.5) ) * vperp2**j * ( 1.0 + ( vperp2+vpara2 ) / (k*theta**2) )**( - (j+k+1) )\n",
    "    return f\n",
    "# cylindrical version\n",
    "def KLCf(vperp,vpara,k,theta,j):\n",
    "    return 2*np.pi*vperp*KLC(vperp,0,vpara,k,theta,j)\n",
    "\n",
    "# parameters\n",
    "np.random.seed(1227)\n",
    "mysize=10000\n",
    "mysize=100000\n",
    "mysize=1000000\n",
    "theta=1\n",
    "k=3.5\n",
    "j=2\n",
    "\n",
    "# particle velocity\n",
    "t00 = 2 * np.pi * np.random.rand(mysize)\n",
    "r01 = np.random.randn(mysize)\n",
    "r02 = np.random.gamma(k-0.5, 2, mysize)\n",
    "r03 = np.random.gamma(  j+1, 2, mysize)\n",
    "r05 = np.sqrt( k * r03 / r02 )\n",
    "r06 = np.sqrt( k / r02 )\n",
    "kvx = r05 * np.cos(t00)\n",
    "kvy = r05 * np.sin(t00)\n",
    "kvz = r06 * r01\n",
    "\n",
    "# plot\n",
    "fig = plt.figure()\n",
    "ax0 = fig.add_subplot(111)\n",
    "KLC0 = ax0.hist2d(r05, np.abs(kvz), bins=[np.linspace(0,6,30+1),np.linspace(0,6,30+1)], \\\n",
    "              norm=matplotlib.colors.LogNorm(), weights=0.5*my_weight(r05,ngrid=5), cmap=cm.jet)\n",
    "ax0.set_title('Kappa loss-cone distribution')\n",
    "ax0.set_aspect('equal')\n",
    "ax0.set_xlabel(r'$v_\\perp$')\n",
    "ax0.set_ylabel(r'$v_\\parallel$')\n",
    "fig.colorbar(KLC0[3],ax=ax0)\n",
    "plt.tight_layout()\n",
    "# plt.savefig('fig_KLC.pdf')\n",
    "plt.show()\n",
    "\n",
    "# exact solution\n",
    "myi = len(KLC0[1])-1\n",
    "myj = len(KLC0[2])-1\n",
    "KLCe = np.ndarray([myi,myj])\n",
    "for i in range(myi):\n",
    "    for jj in range(myj):\n",
    "        val1, err1 = sp.integrate.dblquad(KLCf, KLC0[1][i], KLC0[1][i+1], KLC0[2][jj], KLC0[2][jj+1], args=(k,1,j))\n",
    "        val2, err2 = sp.integrate.dblquad(CYL,  KLC0[1][i], KLC0[1][i+1], KLC0[2][jj], KLC0[2][jj+1] )\n",
    "        KLCe[jj,i] = val1/val2\n",
    "\n",
    "# Kullback-Leibler divergence\n",
    "from scipy.stats import entropy\n",
    "eps=1.0e-10\n",
    "print( 'Length: ', mysize )\n",
    "print( entropy(KLCe.reshape(-1)+eps, KLC0[0].reshape(-1)+eps ) )"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# PA-type loss-cone distribution"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "x = np.linspace(0,10,101)\n",
    "plt.plot( x, (np.sqrt(np.pi)* gamma(x+1))/ (2*gamma(x+1.5)), 'k-' )\n",
    "plt.xlim(0,10); plt.ylim(0,1)\n",
    "plt.grid(linestyle='dotted', color='gray', lw=2, alpha=0.5)\n",
    "plt.xlabel(r'Loss-cone index $j$')\n",
    "plt.ylabel(r'Weight function $W(j)$')\n",
    "plt.tight_layout()\n",
    "# plt.savefig('fig_weight.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Length:  1000000\n",
      "0.0008333352098600353\n"
     ]
    }
   ],
   "source": [
    "import matplotlib\n",
    "import matplotlib.cm as cm\n",
    "import scipy as sp\n",
    "\n",
    "# PA-type loss-cone distribution\n",
    "def PA(vx,vy,vz,theta,j):\n",
    "    vperp2 = vx**2 + vy**2\n",
    "    vpara2 = vz**2\n",
    "    f = 2*gamma(j+1.5) / (np.sqrt(np.pi)* gamma(j+1)) / ( (np.pi)**(1.5) * theta**(3) ) * (vperp2/(vperp2+vpara2))**j * np.exp( -(vperp2+vpara2 ) / (theta**2) )\n",
    "    return f\n",
    "# cylindrical version\n",
    "def PAf(vperp,vpara,theta,j):\n",
    "    return 2*np.pi*vperp*PA(vperp,0,vpara,theta,j)\n",
    "\n",
    "# parameters\n",
    "np.random.seed(1227)\n",
    "mysize=10000\n",
    "mysize=100000\n",
    "mysize=1000000\n",
    "j = 2\n",
    "theta = 2.0\n",
    "\n",
    "# particle velocity\n",
    "n2 = np.random.randn( mysize)\n",
    "r1 = np.random.gamma( j+1, 2, mysize)\n",
    "r3 = theta * np.sqrt( np.random.gamma( 1.5, 1, mysize) / (n2*n2+r1) )\n",
    "r4 = r3 * np.sqrt( r1 )\n",
    "t1 =  2 * np.pi * np.random.rand(mysize)\n",
    "svx = r4 * np.cos(t1)\n",
    "svy = r4 * np.sin(t1)\n",
    "svz = r3 * n2\n",
    "\n",
    "# plot\n",
    "fig = plt.figure()\n",
    "ax1 = fig.add_subplot(111)\n",
    "PA0 = ax1.hist2d(r4, np.abs(svz), bins=[np.linspace(0,6,30+1),np.linspace(0,6,30+1)], \\\n",
    "              norm=matplotlib.colors.LogNorm(), weights = 0.5*my_weight(r4,ngrid=5), cmap=cm.jet)\n",
    "ax1.set_title('Loss-cone (PA) distribution')\n",
    "ax1.set_xlabel(r'$v_\\perp$')\n",
    "ax1.set_ylabel(r'$v_\\parallel$')\n",
    "ax1.set_aspect('equal')\n",
    "fig.colorbar(PA0[3],ax=ax1)\n",
    "plt.tight_layout()\n",
    "# plt.savefig('fig_LCPA.pdf')\n",
    "plt.show()\n",
    "\n",
    "# exact solution\n",
    "myi = len(PA0[1])-1\n",
    "myj = len(PA0[2])-1\n",
    "PAe = np.ndarray([myi,myj])\n",
    "for i in range(myi):\n",
    "    for jj in range(myj):\n",
    "        val1, err1 = sp.integrate.dblquad(PAf, PA0[1][i], PA0[1][i+1], PA0[2][jj], PA0[2][jj+1], args=(theta,j))\n",
    "        val2, err2 = sp.integrate.dblquad(CYL, PA0[1][i], PA0[1][i+1], PA0[2][jj], PA0[2][jj+1] )\n",
    "        PAe[jj,i] = val1/val2\n",
    "\n",
    "# Kullback-Leibler divergence\n",
    "from scipy.stats import entropy\n",
    "eps=1.0e-10\n",
    "print( 'Length: ', mysize )\n",
    "print( entropy(PAe.reshape(-1)+eps, PA0[0].reshape(-1)+eps) )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x700 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib\n",
    "import matplotlib.cm as cm\n",
    "import scipy as sp\n",
    "\n",
    "# parameters\n",
    "np.random.seed(1227)\n",
    "mysize=1000000\n",
    "j = 1\n",
    "theta = 1\n",
    "\n",
    "# particle velocity\n",
    "n2 = np.random.randn( mysize)\n",
    "r1 = np.random.gamma( j+1, 2, mysize)\n",
    "r3 = theta * np.sqrt( np.random.gamma( 1.5, 1, mysize) / (n2*n2+r1) )\n",
    "r4 = r3 * np.sqrt( r1 )\n",
    "t1 =  2 * np.pi * np.random.rand(mysize)\n",
    "svx = r4 * np.cos(t1)\n",
    "svy = r4 * np.sin(t1)\n",
    "svz = r3 * n2\n",
    "r42 = (svx>=0.0)*r4 - (svx<0.0)*r4\n",
    "\n",
    "# fancy plot\n",
    "fig = plt.figure(figsize=[10,7])\n",
    "ax1 = fig.add_subplot(111)\n",
    "PA0 = ax1.hist2d(r42, svz, bins=[np.linspace(-4,4,160+1),np.linspace(-4,4,160+1)], \\\n",
    "              norm=matplotlib.colors.LogNorm(), weights = my_weight(r4,ngrid=10), cmap=cm.jet)\n",
    "ax1.set_aspect('equal')\n",
    "ax1.set_xticks([])\n",
    "ax1.set_yticks([])\n",
    "plt.tight_layout()\n",
    "# plt.savefig('cover_300.png', dpi=300)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# PA-type Kappa Loss-Cone (KLC) distribution"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Length:  1000000\n",
      "0.0005749823828100906\n"
     ]
    }
   ],
   "source": [
    "import matplotlib\n",
    "import matplotlib.cm as cm\n",
    "import scipy as sp\n",
    "\n",
    "# PA-type KLC distribution\n",
    "def KPA(vx,vy,vz,k,theta,j):\n",
    "    vperp2 = vx**2 + vy**2\n",
    "    vpara2 = vz**2\n",
    "    f1 = 2*gamma(j+1.5) / (np.sqrt(np.pi)* gamma(j+1)) * gamma(k+1) / gamma(k-0.5) \n",
    "    f = f1 / ( (np.pi)**(1.5) * theta**3 * k**(1.5) ) * (vperp2/(vperp2+vpara2))**j * ( 1.0 + ( vperp2+vpara2 ) / (k*theta**2) )**( - (k+1) )\n",
    "    return f\n",
    "# cylindrical version\n",
    "def KPAf(vperp,vpara,k,theta,j):\n",
    "    return 2*np.pi*vperp*KPA(vperp,0,vpara,k,theta,j)\n",
    "\n",
    "# parameters\n",
    "np.random.seed(1227)\n",
    "mysize=10000\n",
    "mysize=100000\n",
    "mysize=1000000\n",
    "theta = 1.0\n",
    "j = 2\n",
    "k = 3.5\n",
    "\n",
    "# particle velocity\n",
    "n2 = np.random.randn( mysize )\n",
    "r1 = np.random.gamma( j+1, 2, mysize)\n",
    "r3 = theta * np.sqrt( k * np.random.gamma( 1.5, 1, mysize) / ( np.random.gamma( k-0.5, 1, mysize) * (n2*n2+r1) ))\n",
    "r4 = r3 * np.sqrt( r1 )\n",
    "t1 =  2 * np.pi * np.random.rand(mysize)\n",
    "zvx = r4 * np.cos(t1)\n",
    "zvy = r4 * np.sin(t1)\n",
    "zvz = r3 * n2\n",
    "\n",
    "# plot\n",
    "fig = plt.figure()\n",
    "ax1 = fig.add_subplot(111)\n",
    "KPA0 = ax1.hist2d(r4, np.abs(zvz), bins=[np.linspace(0,6,30+1),np.linspace(0,6,30+1)], \\\n",
    "              norm=matplotlib.colors.LogNorm(), weights = 0.5*my_weight(r4,ngrid=5), cmap=cm.jet)\n",
    "ax1.set_title('Kappa loss-cone (PA) distribution')\n",
    "ax1.set_xlabel(r'$v_\\perp$')\n",
    "ax1.set_ylabel(r'$v_\\parallel$')\n",
    "ax1.set_aspect('equal')\n",
    "fig.colorbar(KPA0[3],ax=ax1)\n",
    "plt.tight_layout()\n",
    "# plt.savefig('fig_KLCPA.pdf')\n",
    "plt.show()\n",
    "\n",
    "# exact solution\n",
    "myi = len(KPA0[1])-1\n",
    "myj = len(KPA0[2])-1\n",
    "KPAe = np.ndarray([myi,myj])\n",
    "for i in range(myi):\n",
    "    for jj in range(myj):\n",
    "        val1, err1 = sp.integrate.dblquad(KPAf, KPA0[1][i], KPA0[1][i+1], KPA0[2][jj], KPA0[2][jj+1], args=(k,theta,j))\n",
    "        val2, err2 = sp.integrate.dblquad(CYL,  KPA0[1][i], KPA0[1][i+1], KPA0[2][jj], KPA0[2][jj+1] )\n",
    "        KPAe[jj,i] = val1/val2\n",
    "\n",
    "# Kullback-Leibler divergence\n",
    "from scipy.stats import entropy\n",
    "eps=1.0e-10\n",
    "print( 'Length: ', mysize )\n",
    "print( entropy(KPAe.reshape(-1)+eps, KPA0[0].reshape(-1)+eps) )"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Numerical test"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAlgAAAG3CAYAAABonCsWAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjguMCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy81sbWrAAAACXBIWXMAAA9hAAAPYQGoP6dpAADLzklEQVR4nOzdd1yV1R/A8c/lskFQUEFwm6KGgiLunbly/iyTRNPSMjU1S9OyXLkyTXOUI8kcWGlZalbOHDlxi1txIQgOtozL+f3xeB+57H0Bz/v1ui/hGec5Dz7c++WM79EIIQSSJEmSJElSvjExdgUkSZIkSZJKGhlgSZIkSZIk5TMZYEmSJEmSJOUzGWBJkiRJkiTlMxlgSZIkSZIk5TMZYEmSJEmSJOUzGWAVQRcvXuTVV1/F2dmZ8uXL4+3tzbp164xdLUmSJEmSskkGWEXMyZMnady4MTqdjosXLxIaGsqIESMYOHAgU6ZMMXb1JEmSJEnKBo1MNFp0CCFo0KAB169f5/bt29jb26v7Bg4cyLp16wgICMDT09N4lZQkSZIkKUuyBasI2b9/P6dPn6Zr164GwRWAj48PycnJLFmyxEi1kyRJkiQpu2SAlQ4hBIsWLcLW1haNRsPevXtzdH5YWBiTJk3C3d0dW1tbHB0dad68OUuXLiUxMTHD83bt2gWAl5dXmn36bTt27MhRXSRJkiRJKnwywErl+vXrtGvXjlGjRhETE5Pj848cOYKHhwczZsygYsWKzJkzhwkTJvD48WNGjBhBy5YtCQsLS/fcCxcuAODq6ppmX7ly5TAzM+PmzZvExcXluF6SJEmSJBUeGWA9pW+1ql+/PidPnqRp06Y5LuPmzZt0796de/fuMXbsWP766y9GjBjBuHHjCAgIoEWLFhw9epTevXun25L1+PFjAGxsbNLs02g0WFtbGxwnSZIkSVLRJAOsp6ZOncqoUaNo2bIl586do1OnTjkuY9y4cYSFhVG5cmVmzpxpsM/Kyorly5ej0Wg4ePAgK1euzK+qS5IkSZJUxMgAK4WVK1fy119/UalSpRyfe/nyZTZu3AgoM/4sLCzSHFO3bl1atGgBwKxZs0g9gbN06dIA6XZNCiGIjY01OE6SJEmSpKJJBlhPTZ48mbfffjvX52/cuFENmF566aUMj+vQoQMAt2/f5siRIwb76tSpA8Ddu3fTnBcWFkZiYiJVqlTBysoq1/WUJEmSJKngyQDrKY1Gk6fz9+zZo37doEGDDI9r2LCh+vXu3bsN9ukDs4CAgDTn6be9/PLLeaqnJEmSJEkFTwZY+eTcuXMAlCpVKk0Oq5RSdj+eP3/eYF+rVq3w8PDgzz//JCIiwmCfv78/JiYmjBgxIh9rLUmSJElSQZABVj6Ij48nJCQEACcnp0yPTbk/KCjIYJ9Go8HPzw8hBIMHDyYiIgIhBD/88APr1q1j0qRJMou7JEmSJBUDpsauQEkQFRWlfm1paZnpsSnHT6U8T69BgwYcO3aMTz/9lFq1apGcnEyVKlVYvXo1vr6+mZYdHx9PfHy8+n1ycjIPHz7E0dExz12gkiRJkvS8E0IQFRWFi4sLJiaZt1HJACsfpEz8aW5unumxKffrZwWmVrt2bTZt2pTjesyaNYupU6fm+DxJkiRJkrLv9u3bVKxYMdNjZICVD1K2SiUkJGR6bMr9+sSh+WXixImMHTtW/T4iIoLKlSuzefNmbGxsqFWrlkGKh7i4OM6ePQuAo6MjNWrUMCjv/PnzasqIxo0bG+wLDQ3l5s2bAFSvXp2yZcuq+5KSkjhx4gQAdnZ21K5d2+Dcy5cvq8lSGzRogJmZmbrv4cOHXL16FVDGq1WoUMHg3GPHjiGEwNraGnd3d4N9169fJzw8HAB3d3eDn29ERASXLl0CwNnZmcqVKxuce/LkSRITEzEzM0szSeHWrVtqF7Cbm5vBGLvY2Fh1/F3ZsmWpXr26wbnnzp0jNjYWjUaDt7e3wb579+5x+/ZtAF544QUcHBzUfYmJiZw8eRJQ0nLUqlXL4NyLFy8SGRkJKBMnTE2f/SqHh4dz/fp1AKpUqZKm2/ro0aOAktD2xRdfNNh37do1Hjx4AEC9evUMnu3Hjx9z+fJlAFxcXNK8uQQEBKDT6bCwsMDDw8Ng382bNwkNDQWU2bKlSpVS90VHRxMYGAgoKxZUq1bN4NwzZ87w5MkTTExMaNSokcG+4OBg7ty5A6T9GcbHx3P69GkAypQpQ82aNQ3OvXDhgtqK3KhRI4O/Ru/fv6924VetWpXy5cur+5KTkzl+/DigjLnUz/7Vu3LlCo8ePQLAw8PDIGVLyue7YsWKuLi4GJx7/PhxkpOTsbS0pH79+gb7bty4oa4CUbduXWxtbdV9UVFR6koQTk5OVKlSxeDc06dPEx8fj1arTbMU1507dwgODgaQ7xHyPQKQ7xF66b1HREZGUqlSJYP6ZUQjUidjkgCYMmWK2hq0Z88e2rZtm+Gx8fHxatfgCy+8wJUrVzI89t69e+qbavPmzTl48GD+VTqVyMhI7O3tiYiIwM7OrsCuI0mSJEnPg5x8rsoWrHxgYWGBs7MzISEhagSekZT7U/+VKRUNN2/eRKfTodVq5f+RVCjkMycVNvnMFTw5izCf6JtRo6Ki0qRYSEnfVJnynPy2ZMkS6tatm6a5Wcqe4OBgbt26pXabSFJBk8+cVNjkM1fwZICVT9q1a6d+ferUqQyP0487AGjfvn2B1GXEiBEEBgZy7NixAilfkiRJkqTMyS7CfPLqq68yadIkAHbt2kWbNm3SPW7nzp2AMsC1adOmhVY/Kfvq1q2LEEKmtpAKjXzmpMImn7mCJ1uw8ombmxt9+vQBYM2aNenOJrx48SIHDhwAYMKECfLBLqLs7e0pXbp0phn5JSk/yWdOKmzymSt4sgUrH3311Vfs3buXoKAgJk2axJdffqnui4uL45133kEIQbNmzXjnnXeMWFNJkkoiIQRJSUkkJiYauyqSVGyYmZlhamqa740eMsBKYe3aterXZ86cUb/esWOHOjjdyckpwwWXq1atypYtW+jduzdz587l7NmzdO/endjYWPz8/AgMDKRRo0Zs3rzZIK9LfluyZAlLlixBp9MV2DUkSSo6hBCEh4cTHBxMUlKSsasjScWOqakprq6u+bryicyDlUJ2fqht2rRh7969mR5z//59FixYwObNm7l58ybm5ubUrl2b/v378+677xZocJWSzIOVO7GxserYhPxOBitJ6cnrM3fz5k3Cw8NxcHCgTJkymJmZySEIkpQNQggSExN5+PAhjx49onTp0mkS6qaUk89VGWCVYDLAyp1Dhw4RHx+PhYUFzZo1M3Z1pOdAXp65pKQkzpw5Q4UKFdJkNZckKfvu3bvH3bt3efToEa1atUp3beGcfK7KQe6SJEnFWEJCAkII+UeUJOWRnZ0dGo2GixcvsnPnTvLa/iTHYElSKuXLlycpKclg7S5JKkj58czJLkFJyhv971Dp0qW5du0aDx8+xNHRMdflyU+QEkgOcs+bzPrfJakgyGdOkooOKysrYmNj8xxgyS7CEkhmcpckSZKk3NG3ZOW1kUIGWJIkSZKUC7GxsUbpKYiKiir0az5v8qPLXQZYkiRJUrEQGxuLs7Mz9vb2aDQa7O3tcXZ2JjY2Nstzk5KSWLFiBW3btsXV1RUHBwdcXFzo1KkTc+bM4erVqzmqy/79+2nYsCHx8fHp7r937x6mpqYZLpsGMHToUJydndFoNJibm+Ps7Iyfnx+gtJ44OztjZWWFmZkZzs7O/P7774Cy9u2vv/6ao/pKhU8GWJKUypkzZzh+/LhBsllJKkjF4ZlLTk4mJiaG5ORko9XB2tqakJAQFi5cCMDChQsJCQnJMndYeHg4LVu2ZPHixUyfPp07d+7w8OFDAgICaNSoERMnTqRmzZqcO3cuW/U4cOAAPXv2ZPny5Rlee8OGDeh0Ovbv38+tW7fSPWbFihWEhIQA0Lx5c0JCQhg8eDAAWq2WdevWUapUKbZt20ZISAg9e/YE4Mcff2TYsGFs3LgxW/WVjEMGWJKUSkxMDNHR0cTExBi7KtJzoig/c6dPn2bw4MFYW1tja2uLtbU1gwcP5vTp08auWrbodDp69+7NnTt32LNnD61atVK7fypUqMCMGTOYNGkSQLay4MfGxuLr68s777xD69atMzxu7dq11KtXDyEE69evz3G9t2zZgo+PD5s2baJjx44G++rWrctnn33GkCFDuH//fo7LlgqHDLAkKRWNRqO+JKkwFNVnzt/fHy8vL9auXat2hcXHx7N27Vq8vLzw9/c3cg2ztmbNGg4cOMD48eNxcHBI95gxY8ZkO0XG6tWruX37NmPHjs3wmIsXL3Ljxg2+//57ANatW5ejOm/YsIGhQ4eybds2WrVqle4x+vVs9a15UtEj0zSUQDJNQ940bdrU2FWQnjNF8Zk7ffo0AwYMSPd9RN/SM2DAAOrWrYuHh0dhVy/b9EFO9+7dMzzGwcGBw4cPU7NmzSzL8/f3p169epQvXz7DY9atW8err76Kt7c37u7unDt3jlOnTuHp6Zll+atWrWLSpEns2LGDevXqZXichYUFrVq1wt/fnxkzZmRZrlT4ZAtWCSTTNEiSlFcLFizIskVNo9GwYMGCwqlQLiQlJXH06FGsrKyoWrVqpsd6eXlhY2OTZXlHjhyhdu3amR63bt06+vfvD6D+m51WrIULFzJlyhT27t2baXClV6dOHW7cuMGdO3eyPFYqfDLAkiRJKuHmz59PxYoVqVixYprF6m/cuKHue//99wFlQLu/v3+WY5KSkpL44YcfcHV1TTOrLSoqSi1XH2QUtgcPHpCQkEDp0qXzpfs1KCiIhIQEnJ2dMzzmv//+IykpSR2f9cYbb6DRaPD39890gsCxY8cYM2YMAwcOpFatWtmqj37tycuXL+fgLqTCIgMsSZKkEi4yMpK7d+9y9+7dNGkFdDqduu/Ro0cAxMXFZZh+ID3BwcFpUiUIIdRyw8PD834TuaAPqvJrbNuDBw8AMm3pWrdunRpUAVSuXJlWrVpx9+5d9uzZk+F55cuXp3Tp0sycOZMffvghW/XR18NYP18pczLAkqRUgoODuX37NsHBwcauivScKOhnzs7ODldXV1xdXbGwsDDYp9Vq1X1lypQBlKVCUh+XGRcXlzTpCjQajVpu2bJl834TueDg4ICZmRmPHz/Ol/ISEhIAMhwQn5iYyM8//5ymxS473YRVqlRh27ZtWFlZMWTIEP74448s66Ovh75eUtEiB7lLUio3b94kPj4eCwsLXFxcjF0d6TlQ0M/c2LFjM5z1Vq1atTRjeExMTPDx8WHt2rWZdhOampri6+urJsdMqVSpUkYfG2RqakqTJk04cOAAQUFBWY7Dyoo+iExMTEx3/99//83jx495+eWXDbYnJyej0WjYtGkTS5cuxdLSMt3zmzdvzm+//Ub37t15/fXX+euvvzJNVKoPrLLKAyYZh2zBkiRJktIYM2YMQohMjxFCMGbMmMKpUA5s3rxZHWs2dOhQQMkrlZGTJ0/i6enJ9u3bMy1XH/zqu1JTW7duHfPmzSMkJMTgdf/+ffr06UNkZGSWLVMdO3Zk/fr1JCYm0qNHD06ePJnhsfp6uLq6ZlqmZBwywCqBlixZQt26dfH29jZ2VYqlWrVqUbdu3WwPNJWkvCqKz5yHhwdr1qxBq9Wm6RIzNTVFq9WyZs2aIpmiIWWA1b9/f9q1a8fcuXPTDYyEEEyePJmwsDDat2+fabkVKlTAwcEh3Za5qKgotm3bxuuvv57uuT4+PkD2ZhP26dOHFStWEBUVRefOnbly5Uq6x925cwetVpvlrEbJOGSAVQLJNA154+joSPny5XF0dDR2VaTnRFF95nx8fAgICMDX11cdk2VhYYGvry8BAQFq0FCUabVafvnlFypXrkz79u05ePCg2jJ37do1fH19OXDgAFu3bs3WuLMOHTqkm8X+t99+o1mzZjg5OaV7XteuXbGzs2P79u08fPgwy+sMHjyY+fPnc//+fTp27Jju+LxTp07RuHFj7O3tsyxPKnwywJIkSZIy5OHhgZ+fH7GxsURHRxMXF4efn59RWq5iYmKwtLRUu/2GDh2KpaVlmteaNWsMznN0dGTv3r0MHz6cCRMmUKFCBZydnenRowfOzs6cOXOGBg0aZKsOb7/9Nrdv3+b48ePqtr59+/Lee+9x8ODBdMd5nThxgqpVqxIXF0diYiI1a9Zk2rRp6mLPoKR3SLnYMyjdtJMnTyYoKAg3NzecnZ3V2Z23b9/m6NGjDBkyJEc/Q6nwaERWnexSsRUZGYm9vT0RERHY2dkZuzqSJBWA2NhYLly4QJ06deRg50LSuXNntFot27ZtM1odhg0bxuHDhzl+/Hi2l/mRMqf/XQoKCuLKlSv06tUrTfdrTj5XZQuWJKWSmJhIQkJChjOFJCm/yWeueFm3bh1BQUF88sknRrn+0qVL2bZtG7/++qsMroowGWBJUirHjx/nv//+M+gCkKSCJJ+54sXR0ZFDhw4RHh5OZGRkoV8/ICCAo0ePUr169UK/tpR9MvSVJEmSpByys7Nj+fLlRrm2fgFrqWiTAZYkpVKmTBkSExMxMzMzdlWk54R85iSp5JEBliSlInPKSIVNPnOSVPLIMViSJEmSJEn5TAZYJZDM5C5JkiRJxiUDrBJIZnKXJEmSJOOSY7AkKZXAwEB1wHHdunWNXR3pOSCfOUkqeWSAJUmpREREEB8fn611ySQpP8hnTpJKHtlFKEmSJEmSlM9kC5YkpSInB0iFTT5zxVNsbCwWFhZotVpjVyXHoqKiKFWqlLGrUaLJFixJSsXU1FR9SVJhkM9c9sTGxuLs7Iy9vT0ajQZ7e3ucnZ2JjY3N8tykpCRWrFhB27ZtcXV1xcHBARcXFzp16sScOXO4evVqjuqyf/9+GjZsSHx8PABDhw7F2dkZjUaDubk5zs7OODk5Ub58eRo1asSECRO4fft2ru67IPz666/06tWLiIgIY1elxJIBliRJkpSl5ORkYmJiSE5ONlodrK2tCQkJYeHChQAsXLiQkJAQrK2tMz0vPDycli1bsnjxYqZPn86dO3d4+PAhAQEBNGrUiIkTJ1KzZk3OnTuXrXocOHCAnj17snz5cvXaK1asICQkBIDmzZsTEhJCaGgod+/eZe7cuRw9epQXXniBZcuW5eEnkH/efPNNXF1d6dixI3FxccauTokkAyxJkiQpQ6dPn2bw4MFYW1tja2uLtbU1gwcP5vTp08auWrbodDp69+7NnTt32LNnD61atUKj0QBQoUIFZsyYwaRJkwCllSsrsbGx+Pr68s4779C6dessjzczM6Ndu3bs3LmT1157jWHDhrFmzZq83VQ+mT9/Pnfu3GH69OnGrkqJJAMsSUolLCyM0NBQwsLCjF0V6TlRVJ85f39/vLy8WLt2rdoVFh8fz9q1a/Hy8sLf39/INczamjVrOHDgAOPHj8fBwSHdY8aMGZPt7tnVq1dz+/Ztxo4dm6N6mJiY8N133+Ho6Mjo0aOJjIzM0fkFwcLCglGjRrFw4ULZVVgAZIAlSalcvXqVCxcu5HhMhiTlVlF85k6fPs2AAQPQ6XRpWnaSkpLQ6XQMGDCgyLdkff/99wB07949w2McHBw4fPgwNWvWzLI8f39/6tWrR/ny5XNcF1tbW/r168ejR4/YuHGjwb6AgAC6detmMG5r/fr1Bsd07twZBwcHNBoNq1atYsaMGdSuXRtzc3M0Gg0ODg6YmZlhYmKCs7Mzfn5+AJw4cQJnZ2dMTU1xdHRkz549apkdOnQgNjaWzZs35/h+pMzJAEuSJElKY8GCBWpXWkY0Gg0LFiwonArlQlJSEkePHsXKyoqqVatmeqyXlxc2NjZZlnfkyJE8Lc7duHFjAA4ePKhu27t3Ly1atKBKlSoEBQURGhrKqFGjGDBgADNmzFCP++uvv/j1118BZfxZ+fLlOXfuHKdPn0ar1XLixAmGDh2KEIJ9+/YxePBgABo2bMi5c+ews7Pj5s2btGvXTi2zTp06gDJoX8pfMsAqgeRahHlTrVo1atasSbVq1YxdFek5UdDP3Pz586lYsWKWrx49egDKgHZ/f/8sxyQlJSXxww8/4Orqyvz58w32RUVFZXid1McWlAcPHpCQkEDp0qWzDBazIygoiISEBJydnXNdhpOTEwD37t0DlJ/1O++8g42NDfPnz8fKygqNRsPAgQPp0qULkydP5tq1a2nKcXV1ZejQoZiamlKnTh2+/fZbHBwceOuttwBYtWqVwfFr1qyhV69e2NraGmy3trbGzs6Oy5cv5/qepPTJOcEl0IgRIxgxYgSRkZHY29sbuzrFTl7ePCUpNwr6mYuMjOTu3btZHlepUiUA4uLi1DFX2REcHJxmTJEQIsNrFtb4I31QlR/BFSgBG5BlS1dm9LMw9XU6efIkV65c4fXXX0+Tyb9Hjx5s27aNTZs2MX78eIN9qQfYDx06FIBGjRpRr149fvzxR2bMmKHm6PLz82Pp0qXp1snGxobw8PBc35OUPhlgSZIklXB2dna4urpmeVy5cuUAsLKywsLCIttBlouLC3Z2dgbbNBpNhtdMfWxB0Y9Jevz4cb6Ul5CQAJCnfGX6VA4VKlQAUMfd6b9PycXFxeCYlDIbAzZ48GDGjh3L9u3b6datG8eOHSM+Pp6WLVume7ypqal6b1L+kQGWJElSCTd27NgczXozMTHBx8eHtWvXZtpNaGpqiq+vrzqYOqVSpUpx586dXNU3v5iamtKkSRMOHDhAUFBQluOwsqLPeZWYmJjrMg4fPgxAixYt8lQXE5OMR/j4+vry8ccfs2rVKrp168aqVavUrsP06LtRpfwlx2BJkiRJaYwZMwYhRKbHCCEYM2ZM4VQoBzZv3szevXuBZ11nW7ZsyfD4kydP4unpyfbt2zMtV9+i9OjRo1zVKyIigp9//hkHBwdeffVVAHXmYnBwcJrj9duyM7sxpXLlytG9e3e2bt3KzZs3+eWXXxg4cGCGxz9+/DhbLZxSzsgAS5JSOXToEHv37uXQoUPGror0nCiKz5yHhwdr1qxBq9Wm6RIzNTVFq9WyZs0aPDw8jFTDjKUMsPr370+7du2YO3duuoGREILJkycTFhZG+/btMy23QoUKODg45KplTqfTMXToUB4/fsyCBQvUdQA9PT2pWbMmO3fuTNMl+8cff6DVavnf//6X4+u99dZbJCYm8vrrr9O8efN0uyBBycEWHx+Pu7t7jq8hZU4GWJIkSVK6fHx8CAgIwNfXVx2AbWFhga+vLwEBAfj4+Bi5hlnTarX88ssvVK5cmfbt23Pw4EG1Ze7atWv4+vpy4MABtm7dmmaQeXo6dOiQo9xfiYmJ7Nq1i/bt2/P777/z7bffMmDAAHW/iYkJK1asICYmhrFjx/LkyROEEPz4449s376dqVOnUqNGjRzfd+fOnXFxceHIkSOZdg+eOnUKgJdffjnH15AyJwMsSUrF1tYWOzu7NNOZJamgFOVnzsPDAz8/P2JjY4mOjiYuLg4/Pz+jtFzFxMRgaWmpdvsNHToUS0vLNK/US9E4Ojqyd+9ehg8fzoQJE6hQoQLOzs706NEDZ2dnzpw5Q4MGDbJVh7fffpvbt29z/Phxg+36xZ4B/vvvP5ydnSlfvjwVKlRg/PjxNGvWjCtXrjBs2LA0ZbZp00YdJ1a5cmXKly/PN998w48//sinn36qHjdgwAC1NWv06NE4OztnGOxptVoGDhyIk5MT3bp1y/B+Nm7cSNWqVenQoUO27l/KPo3IqpNdKrb0aRoiIiIKbdaOJEmFKzY2lgsXLlCnTp0sFz2W8kfnzp3RarVs27bN2FXJ1Oeff05cXBxz585Nd//NmzepVasWa9eu5bXXXivk2hU9+t+loKAgrly5Qq9evdIklc3J56pswZIkSZKkHFi3bh1BQUF88sknxq6KgcTERGJiYgAl39aaNWsy7B4MCwujW7dujB07VgZXBUQGWJIkSZKUA46Ojhw6dIjw8PAisWiz3sGDB+nevTtCCFavXk2tWrXUpXBS27lzJ+PHj2fWrFmFXMvnh8yDJUmSJEk5ZGdnx/Lly41dDQOlS5fm0qVLlCtXjurVq/PTTz9leGxxmKBQ3MkAS5JSuXLlCklJSZiamuY4/4wk5YZ85qT84Onpma0lkaTCIbsIJSmV8PBwQkND5dpcUqGRz5wklTwywJIkSZIkScpnsotQklLx9PQ0dhWk54x85iSp5JEBVgm0ZMkSlixZgk6nM3ZViiUrKytjV0F6zshnTpJKHtlFWAKNGDGCwMBAjh07ZuyqSJIkSdJzSQZYkiRJkiRJ+Ux2EUpSKo8fPyY5ORkTExNKly5t7OpIzwH5zElSySMDLElK5cKFC8THx2NhYUGzZs2MXR3pOSCfuedLZGSkXB+2gMXFxWFmZoapqfHCHNlFKEmSJBULsbGxODs7Y29vj0ajwd7eHmdnZ2JjYwFYv349zs7OaDQa7OzsqFq1KgBDhw5Vt5ubm+Ps7Iyfn1+2rnns2DF8fX2pWrUqTk5OlC5dmkaNGjF69Gh27NhBcnJytuv/+PFjevbsyW+//Waw/e7du7z//vvUqVMHZ2dnnJ2defHFFxk4cCArV64kISEh29eQFMHBwXh5eREYGGi0OsgAS5JSqVixIlWrVqVixYrGror0nCgOz1xycjIxMTE5Cijym7W1NSEhISxcuBCAhQsXEhISgrW1NaAs//K///0Pb29vbt68SVBQEAArVqwgJCQEgObNmxMSEsLgwYOzvN60adNo27YtTZs25dy5c4SGhnLv3j0mTpzI77//TseOHfn444+zVffY2Fg6duxI5cqVefPNN9XtQUFBeHh4cOHCBf78809CQkIIDg5m5cqVHD9+nKFDh/Lw4cOc/JgkoEaNGnzyySe0bt2aK1euGKUOMsCSpFRcXV0pV64crq6uxq6K9JyoVKkSVatWpVKlSsauShqnT59m8ODBWFtbY2tri7W1NYMHD+b06dPGrpoBnU7HoEGDOH/+PLt27aJMmTJ5Km/ZsmVMnjwZPz8/Ro4cia2tLaCk1OjTpw/btm3D0tKSxMTEbJU3ZcoUQkJCmDdvnsH2+fPn8+DBA5YvX061atUAMDExoVmzZvzwww95uofn3euvv06bNm0YNGgQQohCv74MsCTpqeLyQSJJhcXf3x8vLy/Wrl1LfHw8APHx8axduxYvLy/8/f2NXENFQkICffv2JTQ0lL/++otSpUrlqbyIiAjGjx9PgwYN6Nu3b7rHvPjii3Tt2jVb5T18+JBFixYxevRozM3NDfZdunQJgHLlyqU5z9vbm6FDh8o8aXkwfvx4/vvvP3bu3Fno15YBliRRfD5IJKmwnD59mgEDBqDT6UhKSjLYl5SUhE6nY8CAAUb/AyQuLo5evXqRnJzMH3/8kS/ByMaNG4mMjKR79+6ZHrdw4UJGjx6dZXmbN2/myZMnvPTSS2n2VahQAYDVq1en2afRaFi+fDn29vYAbN26FWdnZ7RaLW3btlWP8/PzU8eYDRo0KM12/fF79+6lSZMm2NnZ4e3tzeHDhwGlFa1mzZqULVuWwYMHExMTo5axc+dOnJ2dMTc3p2rVqpw9e5Y2bdpQpkwZXnzxRbZt2wbAunXrcHd3p3Tp0vTu3ZuwsLA09xMREcHYsWOpVKkSDg4OVKpUiREjRvDgwQP1mGnTphncy2+//YaXlxd2dnZoNBq1Ve+3336jWbNmuLq64uLiQrNmzZg9ezaPHz82uKa3tzd2dnasX78+k/+hAiKkEisiIkIAIiIiwthVKdJOnToltFqtADJ8abVacerUKWNXVZLSiImJEcePHxcxMTH5Wu6gQYOEqalppr8XpqamYtCgQfl63ezw8/MTgPjmm29EmzZtxBtvvCESExOzPA8Qbdq0yfK4wYMHC0D89NNP+VDbZ+XFxcWl2ffnn38KQGg0GtGrVy+xZcsW8eTJk0zLq1KlSrr3AYg333wz3eOrVasmhg0bJmJjY0VUVJRo1qyZKFu2rFi2bJnYvHmzSE5OFocOHRJarVZMnDgxTRlt2rQRjo6OwtfXVzx+/FgkJCSIPn36CAsLC/HDDz+IZcuWCZ1OJy5duiTKlCkjfHx8DM6PjY0VDRo0EG5ubuLChQtCCCEuXLggateuLerUqSOio6PT3EudOnXEO++8I6Kjo0VUVJSoVauW8PPzE7t37xZarVZs2bJFCCGETqcTy5YtE4DYs2dPmrp7e3uLGjVqZPozFeLZ79LGjRvFrFmz1HqmlJPPVRlglWAywMqeovxBIj0fjh49Kg4cOCCOHj2a43OzCrC8vLyEq6trjl4uLi6Z/j6kfrm4uOT4Gl5eXrn+eekDLGtra2FmZiYCAwOzdV52A6zOnTsLQPz999+5rmNKLVq0EPb29hnunzt3rrC0tFR/nra2tuK1114Tf/31V7rH5ybAMjc3F+Hh4eo2/c+wb9++Bse2atVK1KxZM00Zbdq0EYA4e/asum3Pnj0CEI0bNzY4dsCAAcLCwkIkJyer26ZPny4A8c8//xgcu23bNgGIefPmpbkXBwcHERsbq277888/xfnz58WYMWOEg4NDmjp269ZNHDlyJM32Hj16CK1WKxISEtLsSym/AyyZB0t6riUnJ+Pv75+mCyS1pKQk/P39WbVqFRqNppBqJz0vkpKSSExMxMQk/0dthISEcPfu3XwvN6Xg4OACLT8jbm5unDx5ks6dO3Pw4MF8m4Wp/x3Pr9/1Bw8eYGNjk+H+jz76iAEDBrB27Vo2btzIkSNH+OWXX/jll1/o06cPP/30E1qtNk91qFGjBo6Ojur3Li4uAHh5eRkcV7FiRY4fP55uGdbW1ri7u2erjPj4eMLCwihfvjwAP/30E+bm5gZdm6B04QH89ddfjB07Ns2+lF2+Xbp0AaB8+fI8fPiQDz74gAkTJuDk5ATAli1b0q23jY0NOp2OR48eqfUpDDLAkp5rcXFx6pirrMTHxxMXF6dOCZek/GJpaYmJiUmaAdD5wdnZOcfnCCFyFDS5uLjkOBjJTb1SGzVqFKdPn2bBggW8/PLLHDhwwCCIyC193R49epTnskAZhJ9VwksnJyc+/PBDPvzwQ4KDg/nxxx+ZM2cOmzZtYuXKlbz77rt5qkPZsmUNvtc/a+ltj4uLS7eM1D/bzMoA1PxkAFevXiUpKSndmbI2NjYG47D0MgqG3n//fQ4dOsSCBQtYtGgRrVu3pn///rzxxhvpjsHT/+wLO5+YDLCk55qVlRUWFhapgiwNYAXEobTYKywsLORsHqlANGjQoMDKzqg1IiuDBw9m7dq1mbbumpqa4uvrm+2knQVh/vz5RERE4OfnR5cuXdi9e7eaUiG3WrRogZ+fX74lqbS2tk43gMiIi4sLEyZMwMvLi44dO7Jz584sA6ys8pNl1Dqak1bTvJZRqlQpNR9ZXq5na2vLH3/8wZkzZ1i/fj1r165lyJAhzJ07l3///Vdt0dLTB1aF/cexnEUoPddMTEzo1KnT0+/qA6uAWCDm6b+rnm5X/kqLiooyRjUlqdCNGTMmy9xBQgjGjBlTOBXKgEajYcWKFfTp04djx47Ru3fvXLVUBAUFsWDBAgBeffVVypQpw9atWzM9p3v37rz33ntZlu3i4pJmdpvesGHDWLRoUbr7WrRoARi2BIES2KYOfO/fv59lPYypVq1aREREGMxQ1Lt48WKOZqMmJycjhKB+/frMnj2bmzdvMm3aNC5dusTixYvTHP/o0SOsrKzynBstp2SAVYSdO3eO5s2bo9Fo1IzEUkHpBwQAvoDl022WT78PAPpx9+5dGjRowJEjR4xUR0kqPB4eHqxZswatVpume8vU1BStVsuaNWvw8PAwUg2f0Wq1rF+/Xm3teeONN3KccT5lgGVvb8+8efMICAhg06ZN6R6/adMmtm7dyiuvvJJl2e7u7sTFxaXbivXkyRN2796d7nnnz58HoFGjRgbbXV1duX37tsG2Q4cOZVkPY3r99dcB+PXXXw22Jycn8+qrr+YoT9Vbb73FV199pX6v1Wr54IMPANINZO/cucOLL75Y6ONnZYBVBD158oRPP/2UNm3aGC3F//MiOTmZ7duDgTUovw5mqY4we7p9DVCf69ev07JlS2bNmoVOpyvk2kpS4fLx8SEgIABfX18sLCwApavc19eXgIAAfHx8jFzDZ8zNzfntt99o3rw5mzZtYtiwYXkqb/DgwcycOZNBgwaxdOlSteUlJiaG7777joEDBzJ58mS6deuWZVkdOnQAyLCVZvPmzUyePFldEic5OZmDBw8yaNAgKleuzPvvv29wfPfu3bl16xYbNmwA4MaNG+rXRdXYsWNp1KgRn376KQEBAQBER0fz/vvvo9PpGDJkSI7KW7JkiRqAJiUlsXjxYkxMTNIkho2JieHKlSu8/PLL+XMjOZHlPEOp0L377ruiZ8+e4vbt2+rU2Bs3buS4HJmmIWvR0dECVglIECAyeSUI+N4gbcOZM2eMXX2phLhx44a4cuVKrn7PCyoPVmo6nU5ER0cbTL0vbDExMcLJyUnY2dkJQNjZ2QknJyeDe3/06JHw9PQUgChXrpx49913hY+Pj7CwsFDzTVlYWKR5mZmZiSpVqqS55rFjx0S/fv1ExYoVhZOTk6hSpYro3r272LlzZ7brnZiYKCpVqiRGjBiRZt+VK1fEnDlzxEsvvSSqVq0qnJychK2trXBzcxMffPCBuH//fppzEhISxMcffywqVqwoypcvL3r06CHu3LkjAGFpaSmcnJzElStXxJYtW4STk5MwMTERZmZmwsnJSdy4cUOMGDFClClTRv0Z9ujRQyQlJQknJyc1XYSTk5NYunSpOHXqlHBychJmZmbCxMREODk5iX379onZs2eLsmXLCkDY2NiIBg0aCCGEaNCggbCxsRGAKFu2rEFOrcjISDFu3DhRpUoVUb58eVGtWjXx7rvviuDgYPWYpUuXCicnJ4N7Wbp0qcH9nzx5UgwbNky4ubkJZ2dnUaFCBdG+fft0/0/Wr18vTExMxOXLl7P8f8rvNA0aIYywQI+UqZs3b1KlShUA2rZty7///suNGzfUleGzKzIyEnt7eyIiIrCzsyuAmhZ/SUnJmJkl8KxbMDNPmDhxOrNnz2LGjBlMnDixoKsnPScOHTpEfHw8FhYWNGvWLEfnxsbGcuHCBerUqSNnuBZhGzZsYNCgQVy9erVIL+pdkuh0Ojw8PGjbtm26Y7NS0/8uBQUFceXKFXr16kXt2rUNjsnJ52qJ7SIUQrBo0SJsbW3RaDTs3bs3R+eHhYUxadIk3N3dsbW1xdHRkebNm7N06dJsL+6ZW/rgSip48fEmZC+4ArBk0qQZHD16lPHjxxvs0el0GU5tliRJ6tevH2PGjKFr166Eh4cbuzolnn4pp3LlyqVZYLuwlMgA6/r167Rr145Ro0alO2MhK0eOHMHDw4MZM2ZQsWJF5syZw4QJE3j8+DEjRoygZcuW6a6zJBU/VlZgbp69wbBarSA6Ooy9e/emmV01Y8YMGjduzLlz5wqimlIJ5+7uToMGDQySOEolz+zZs/noo4/YsWOHsatS4l2+fJkqVarw999/q+MHC1uJCrD0rVb169fn5MmTNG3aNMdl3Lx5k+7du3Pv3j3Gjh3LX3/9xYgRIxg3bhwBAQG0aNGCo0eP0rt37wJvyZIKnokJvPGGCSYmWQdZOp0Gb+/zjBs3lRYtWnD9+nUADh48yNSpUzl37hze3t4sXbo0y+ntkpRSqVKlsLe3p1SpUsauilTABg4cWKQmB5RUderUYdasWQWSvDe7SlSi0alTpzJ16lQ6derEihUr+P7779XVwrNr3LhxhIWFUblyZWbOnGmwz8rKiuXLl+Pu7s7BgwdZuXJlujlQZs6cmaM8LIMGDcrx+Cop/4wZA2vWmKCMX09vGu+z7bdutQVOcunScDWZoX5V+bNnz/LkyRNGjBjBP//8w/fff58vWaUlSZKk4qdEBVgAK1eu5O23387VuZcvX2bjxo2A8ldGes2KdevWpUWLFhw4cIBZs2YxbNiwNLk1Zs6cmaOuybZt28oAy4g8PGDNGhgwQINGAynz95maghAa3n1XOUbJM/oC0dF/cfeuCeXLK8+EflyWPmHg77//zrFjx1i7di3t2rUzyn1JkiRJxlOiuggnT56c6+AKYOPGjWrXzksvvZThcfqcJrdv30436WR0dDRCiGy/Ui9+KRU+Hx9Yv/4SVavuB5483fqEqlX3s379JZYsgZMnoUkTZU+3biZ4ej47X6vV0qRJE37//Xd1Xa7g4GBeeuklPv30U9mdLGUqOjqaqKgooqOjjV0VSZLySYkKsPKapXXPnj3q15mtDdawYUP164wy8ErFi7+/P2+88SJBQe0Ba8AGsCIoqD1vvPEi/v7+1KgB+/fDjBmwciWkfNxmzpyJr68vCxcuZNu2bWqALoRg5syZtGrVinv37hnj1qRi4OzZswQEBHD27FljV0WSpHxSogKsvNLPANMPOM1IytXA9ZlkpeLr9OnTDBgwAJ1O93R9L4GyDqGSIVg/3ff06dOYmcEnn0DKxePv3r3L9OnHgCXs3XsEExMT/vnnH+bMmaMuMRITE0Pp0qUL+9YkSZIkIylxY7ByKz4+Xl3lO/VK3Kml3F+U1giMj48nPj5e/T4yMhKAo0ePYmNjQ506dQw+5OPi4jh16hSgLGRcs2ZNg/LOnj2rdlmkTn4YEhLCjRs3AHjhhRcoV66cui8pKYljx44ByppedevWNTj34sWLPHr0CFDW2DIze7Y8zYMHD7h8+TKg5ANzcXExOPfw4cMIIbCxsaF+/foG+65du6YueOrh4WGQdDEiIoLAwEBAWXg1Za4x/fpjWfn0009Zt26dQfAdGxvLqVP3sLL6mehoaxwcXsXCojwmJjB+/HgqVqzI559/zsSJE7GysjIoLzg4mJs3bwLKQqgpB8QnJiZy/PhxQBlEnzrZXWBgIBEREQB4e3sbrBUXFhbG1atXAahWrRrOzs4G5+rXLLO1taVevXoG+65cuaLm6PH09DSo8+PHj7lw4QIAFStWNPhDA+DYsWMkJSVhaWmZpgU4KChIbcFzd3c3mC0XHR2tttw4OTlRvXp1g3NPnTpFXFwcWq2Wxo0bG+y7e/cut27dAsDNzQ0HBwd1X3x8PCdOnADAwcEBNzc3g3PPnz+v/o40adIEE5Nnf2+Ghoaqs0SrV69u8DufnJysDg2ws7PjxRdfNCj30qVL6pInDRs2NBjL+fDhQy5dugRA5cqVcXV1Ve87KSmJq1evcujQIaysrPBM2QeNkn4mNDQUgHr16qmTLCRJKhjXr19XP6tSv0dkhwywnopSRi8DYGmZeeLJlB86Kc/LL0ePHqVHjx4A6hu1t7c3Wq2W/v37Z5g0bdasWUydOjXN9vj4eExNTdNd/FQfkKVemR2UD/mUAVtKOp1O3ZdZuemNPUpZbup0BinLTW+tv/j4eIQQBkGZXlJSUoblCiHSLTc5ORl/f/8s1xXU6XT8888/ae5VCMG5c+YkJiofouHh5fH2hq++ghEjlMBp5MiRaQLFS5cuceXKFfVDMvX1U9Y3q59hasnJyVn+DIF0J3Gk/BnmtNyEhAQSExPTfRNKWW56P8PMnsOEhATi4+PRarU5Khdy/3ynvNecPt/Z/RmmrJM+qAwNDc3Wvco0IJJU8DL7Xc4OGWA9lTILd1Z5M1Luj42Nzfe6NG7cWG1Ny4mJEycyduxY9fvIyEgqVaqEhYUFFhYW6X7w6T9kU7aA6JmZmWWYoE2r1ar7Mis3vUAoZbmpx82lLDe9DxkLCwuEEOn+H5mammZYrkajSbfcuLi4bP8CJSYm8uTJE4NtGo2G1q1jWLXqLNOn1+HiRQvi4+H99+Gvv6Bp0wA+++wDWrVqxc8//4yzszPx8fH069ePc+fOMXToUPr375/mXlPWN6ufYWomJiZZ/gwzKjflzzCn5Zqbm2NiYpLl/03q5yXlvab3HJqbm6PT6dK9ZmblQu6f75T3mtPnO7s/w/TqZGFhgU6ny/HzLUlS/svsdzlbslytsBibPHmyujjvnj17Mj02LCxMPdbd3T3TYx89eqQeW69evXyscf6Siz1nTafTqYvAZvXSaDTi/PnzGZYVFyfEmDGGi0SbmIQI6CAA8eOPPwohhJg/f75BuS+99JK4e/duYd2yVMIU1mLPUloxMTEiKSmpUK4VGRlZKNd5nuX3Ys9ykPtTKceEpG6lSC1la5fMvFy8mZiY4OPjk25rQmpCCDw8PBg/fny6XcOWlvD117BtG+iHpCUnOwE7qFFjE337+gIwcuRIJk6cqLZC7Nq1Cw8PD7Zs2ZJv9yVJJVFsbCzOzs7Y29uj0Wiwt7fH2dk5Wz0JSUlJrFixgrZt2+Lq6oqDgwMuLi506tSJOXPmqOMWs2v//v00bNhQbQEfOnQozs7OaDQazM3NcXZ2xtnZGRsbG1xdXXnnnXfUMaKpde3aFY1Go477S0+7du349ddfc1RHycgKIAgsMnLSgiWEEM7OzgIQpUqVyvS4kydPquX6+PjkU23zn2zByp5Tp04JrVabrVYs/cvFxUVs2LBBJCcnp1vmvXtCdOz4rCXL1lYnbtwwPGbt2rXCxcXFoNyRI0eKuLi4gr9pqUg5efKkOHLkiDh58mSOzy2sFiydTojoaOVfY/Pz8xOA8PPzy9bxYWFhokmTJqJ+/fpi37596u9tcHCw+OSTT4RGoxGAOHv2bLbK279/vyhTpoz4999/0+wDRJs2bdTvk5KSxK+//ipsbGxEtWrVxMOHDw2Ov3//vjA1NRWAmDZtWobXPH/+vChXrpz45ZdfslVHKedkC1YB0s8GioqKUmdopefOnTtpzilKlixZQt26dfH29jZ2VYoFDw8P1qxZg1arTdOSZWpqilar5YcffuDzzz9X++ODg4Pp168fHTp0UGcnpuTsDNu3w/z5YG4Oy5aZkDJZf2BgIG+//TYtWrSgS5cu6vbFixfTuHHjdMuUSq64uDhiY2MNWseLitOnYfBgsLYGW1vl38GDle3FgU6no3fv3ty5c4c9e/bQqlUrtfW4QoUKzJgxg0mTJgHpT4ZILTY2Fl9fX9555x1at26d5fFarZbevXszcuRIbty4wZIlSwz2b9iwgTp16gCwbt26DMupW7cun332GUOGDMmwJUwqWmSAlULKJU306QvSo5/6DdC+ffuCrFKujBgxgsDAQDVVgpQ1Hx8fAgIC8PX1VQcum5mZ4evrS0BAAG+++SZTp07l/PnzdOvWTT1v9+7deHh4MG7cuDTdhiYm8MEHcOkSvPHGs+1JSUkMGPAe8fGW/PLLLzRq1IglS5aowdvZs2dp3LixfBN9jmi1WvVVlPj7g5cXrF0L+rkg8fHK915eyv6ibs2aNRw4cIDx48cbpPFIacyYMdkaJgCwevVqbt++bTChKDuaNm0KPEuTordu3To+++wzGjRowKVLl9T0LOl55513AFi4cGGOri0ZhwywUnj11VfVr3ft2pXhcTt37gSUXED6Xxqp+PPw8MDPz48nT54QHR1NfHw8fn5+eHh4qMfUqFGDLVu28Mcff1CtWjVACZi++uorateuzYYNG9JMoU+9zKRWq8XGZiUazVkqV36DiRMnMnz4cI4fP662iH7wwQeUL1++QO9XKjoaN25Mq1at0uT5MqbTp2HAANDpDNfnBOV7nU7ZX9Rbsr7//nsAunfvnuExDg4OHD58OE0uwPT4+/tTr169HP9+6tN9pJyVeu3aNS5cuED37t3p378/AGvXrs2wDAsLC1q1aoV/cYhsJRlgpeTm5kafPn0A5a+ehISENMdcvHiRAwcOADBhwgQ5XboEMjExwcbGJtP/2+7du3P+/HmmTJli0G3o4+PDSy+9lGmG/40bNezfXxMhKnHnzlrmzLEiKUlJwHns2DGmT5/O5MmT8/2+JCknFiwwXA4qPRqNclxRlZSUxNGjR7GysqJq6r90UvHy8sLGxibL8o4cOZIm8W92/PfffwC0aNFC3bZ27Vr+97//YWlpiY+PDyYmJmzYsCHTvHx16tThxo0bBkNVpKJJBlipfPXVVzg6OhIUFKT2y+vFxcXxzjvvIISgWbNmanOt9HyysrJi8uTJBAYGGvx1vGfPHjw9Pfnoo4/SnW3YtCnoh24kJ2uYOhXatIGgICWB5fLlyxkzZgwxMTHqOV9//TWTJk2Si0ZLuTJ/PlSsmPXraX5jkpOV7r+shiQlJcEPP4Crq3KNlKKiMr5O6mMLyoMHD0hISKB06dL58sdwUFAQCQkJaVZHyExcXBzr169n6dKl1K5dm+HDh6v71q1bp7Zcubi40LZtW0JDQ9VekvRUqFABQF3xQiq6Slyi0ZTNq2fOnFG/3rFjhxrxOzk58fLLL6d7ftWqVdmyZQu9e/dm7ty5nD17lu7duxMbG4ufnx+BgYE0atSIzZs3p5tksChYsmQJS5YsyTI7uZQ/qlevzh9//MHWrVsZPXo0169fJykpiXnz5rF+/Xq++uorfHx81Df4SpVg926YNQumTFG6Wv77Dzw9wcNjPbdv32bJkiXExcXx/fffExAQwMcff0xiYiK7du1i/fr1avekJGVHZCTcvZv1cfrVj+Lino25yo7gYOUaKQmR8TVTH1tQ9L9z+dXT8ODBA4AsW7r+++8/NQiLj4+nXLlyvPvuu3z++efY2dkBytJSMTExBuN4fX192b17N2vXrqVTp07plq2/tn5JK6noKnEB1oABA9LdPnPmTPXrNm3aZBhggbLu3pkzZ1iwYAGbN29m3LhxmJubU7t2bRYtWsS7775bZIMrUAa5jxgxgsjIyEwXrZbSd/fuXZKSkjA1NVXXisuObt260aFDB7788ktmzZrFkydPuHfvHv3792f58uUsXrwYd3d3ALRamDQJXnpJGQAfFAQREbBv33C02lJYW09gypQpgDLhQj+u6/Dhw3h6evLdd9/h4+OT37cuGUlun7nssrNTWpmyos/fZmUFFhbZD7JcXJRrpKTRZHzN1McWFAcHB8zMzHj8+HG+lKcfNpLVgPjmzZuzd+/eTI9Zu3Yt/fr1MxiT1adPH4YPH87mzZuJjY01WE9VT3/t9IawSEVLiesiFEJk+crqwQcoX748M2fOJDAwkJiYGB49esShQ4cYOXJkkQ6upLy7desWN27cUBcRzglLS0s+//xzAgMD1fUkAf799188PT0ZO3asusAwQLNmcOqU4SxDnW4AtraX0WqV5oS3336bgwcPquvVRUZG8sYbbzB48OACWQtTKnx5eeayY+xYuHMn69cffyjHm5iAjw9kNbHO1BQGDVJaqlJPqitVKuPr5HACXq6ZmprSpEkTYmNjCQoKynN5+oAnr131Op2On376idWrV6sJSZ2dnalVqxagLIC+efPmdM/VB1bpBV9S0VLiAixJKgqqVavG77//ztatW9XASKfT8fXXX+Pm5sa6devUVil7e2Xa+48/KnmGAOrVsyHlMA8vLy9cXFwM8q798MMPNGzYMNNp3ZKUW2PGKN18mRFCOa6o2bx5s/qH9NChQwEyXSnh5MmTeHp6sn379kzL1S/a/ujRozzVb+fOnbi4uBAeHk5ISIjBa+PGjUDGswn11y6Ilk4pf8kAS5JScXNzw93dHTc3tzyX9corr3D+/HmmTZuGpaUlACEhIfj6+tK2bVvOnj0LKN0pAwYorVmvvAKrVyutCHoLFy7kwIEDnD9/Hk9PT2yfRmJXr16lefPmzJ07V50GLhU/+fnM5RcPD1izRunOTt2SZWqqbF+zRjmuqEkZYPXv35927doxd+7cdAMjIQSTJ08mLCwsy7yGFSpUwMHBIc8z+NauXasObk+tY8eOODg4sGPHDsLCwtLsv3PnDlqtNlczGaXCJQOsEkhmcs8bBwcHypYtm2FSwpyytLTks88+48KFC/Tq1Uvdvm/fPho0aMAHH3ygrhxQowZs3QqpJyldvVoBrbY3AAsWLODUqVNqzqTExERWrFhRJLOAS9mT389cfvHxgYAA8PVVxmSB8q+vr7K9OAwD1Gq1/PLLL1SuXJn27dtz8OBBtfX42rVr+Pr6cuDAAbZu3aqmXMlMhw4dOJ2H5F+xsbH88ccf9OvXL939ZmZmvPrqqyQlJbFhw4Y0+/W/+3J8bTGQLwv4SEWSXIuwaPrzzz/FCy+8YLAGoZOTk1izZk26axs+eCBExYrKmoYtWpwSsbHK9oSEBDFhwgRhYWEhjh8/Xsh3IRUVhb0WYQbLbxaK6OhoYWFhoa7dZ2pqKiwsLNK8TExMxOTJkw3OTUxMFMuXLxctW7YUTk5OwsnJSdStW1eMHTtW3L59O9t1+PvvvwUgjh07ZrB9yJAhwsnJSQDCzMxMODk5ia5duxocs3HjRuHo6ChMTEyEk5OT2Lx5c5ryW7ZsKezs7AQgrKysRN26ddV9t27dEqampuL777/Pdn2l7MvvtQg1QmTVyy4VV/pZhBEREerUYKloePLkCfPmzWPGjBkGLU+tWrVi8eLF1K9fX9321Vcwbtyzc93dlRxFTyckMnToUGrUqMFHH32kzjAKCQmhdOnSarekVHLFxsZy4cIF6tSpIwc+F5LOnTuj1WrZtm1boV532LBhHD58mOPHj2d7aR8p+/S/S0FBQVy5coVevXql6YrNyeeq7CKUpFTi4+PVV0GxtLTk008/5cKFC/Tu3Vvdvn//fho2bMjo0aPVbsMPP4RvvwV9rHTuHDRqBEuWwI4dO1m5ciUTJ06kc+fOCCFITEykd+/eNG3alAsXLhTYPUj5pzCeOSn/rFu3jqCgID755JNCu+bSpUvZtm0bv/76qwyuigkZYElSKidOnODQoUMGi3oXlCpVqvDrr7+yfft2XnjhBUCZbfjNN9/g5ubGjz/+CAiGDVPGvNSrp5wXHw8jR8Lo0VWBsgD06tULjUbD9OnTOXz4MKdPn8bLy4vly5enWR9RKloK85mT8s7R0ZFDhw4RHh5ukHalIAUEBHD06FF1VrJU9MkAS5KKgM6dO3Pu3DlmzJiBlZUVAKGhobz55pu0atWK06dPU7cuHD0Ko0Y9O+/ChRdwdLxLly7z1CU4Xn31VerWrQsoy3S8++67vPrqqzx8+LDQ70uSSio7OzuWL19eaMMvvv/+e3WZHKl4kAFWCSRnEeaNg4MD5cqVK/QZXRYWFnzyySdcuHCB//3vf+r2gwcP0rBhQ0aNGsWTJ49ZuFCZaVhWabjiwQNz9u8fy6NHyq9z/fr1OXbsGG3btlXL+PXXX/Hw8GDfvn2FeUtSNhnrmZMkqeDIAKsEGjFiBIGBgRw7dszYVSmW3NzcePHFF42Wk6hKlSps2rSJv//+W83snJyczKJFi3Bzc2P16tV06ZLMmTOgX/Hp66/B0fFZGaGhoer/v37lgTt37tCuXTs+//xzkrJaxVcqVMZ+5iRJyn8ywJKkIqpjx46cOXOGmTNnqrPD7t+/z6BBg2jVqhWhoaf46y/YvBneftvw3N9/30ZMTAwAr732Gm3atAGUQG369Om0bdtWrmUmSZJUgGSAJUlFmIWFBRMnTuTChQu8+uqr6vb//vsPLy8vRo9+nzZtHqPRGJ537dpI2ra9R7NmXfjuu+/YtWsXX3zxBVqtFoDGjRtjbm5emLciSZL0XJEBliQVA5UrV+aXX37hn3/+UbuRkpOTWbx4MbVq1cLPz09dKmfrVli8GPbudSY4+E/OnCmFVqvl008/Zf/+/bRu3Zp69erJmYWSJEkFSAZYkpTK+fPnOXXqFOfPnzd2VdJ4+eWXOXPmDLNnz1a7DcPCwnjrrbdo2bIlJ0+eRKeD0qWV42/ehNatYdo0SEpSBsDfvXuXt956iz59+qhTzDds2CBTBBhRUX7mJEnKHRlgSVIqkZGRPH78uNDy2+SUubk5H3/8MRcvXuS1115Ttx86dIhGjRrxzz8j2LfvMa1aKduTk2HyZGjXDpYt2861a9cAZTyXjY0N586dY/DgwTRt2pT58+fLRaONoKg/c5Ik5ZwMsCSpmKpUqRI///wzO3bsMOg2XLp0Ke3b12TgQD+mTk3m6bArDhyAadNeZezYQ1StWhU/Pz+0Wi1z587lyZMnJCYm8uGHH9K1a1dCQ0ONeGeSJEnFnwywSiCZBytvvL2b4OXVGm/vJsauSrZ06NCBM2fOMGfOHGxsbAAIDw9n6NC32L69BStWXKJqVeXYiAiYP78pbdteo2LFmgCsWLGC8ePHq+X9/fff1K9fn7/++quwb+W51aRJE1q3bk2TJsXjmZPyprBaKqOiogrlOlL6ZIBVAsk8WLlz+jQMHgy2tibY2Zlga2vC4MHK9qLO3Nyc8ePHc/HiRfr27atuP3z4MG+/XYf27cfyv/89W+fu6lUTnqbHwtzcnNmzZ+Pl5aXuv3//Pl26dGHs2LFyfbxCYGJior6kjMXGxuLs7Iy9vT0ajQZ7e3ucnZ2JjY0FYP369Tg7O6PRaLCzs6Pq078shg4dqm43NzfH2dkZPz+/bF3z2LFj+Pr6UrVqVZycnChdujSNGjVi9OjR7NixI0dd6o8fP6Znz5789ttvAOzcuRNnZ2esrKzQaDSUK1cOZ2dnHBwcsLOzo3379uzatSvdsn7++Wc0Gg2TJ0/O8Hpff/017777rkzJYixCKrEiIiIEICIiIoxdlSJv/XohtFohTE2FgGcvU1Nl+/r1xq5hzuzcuVPUqVNHAOrL0bGsGDx4r6hYMVkEBRkev23bNvU4CwsLg/M8PT3FhQsXjHMjUpZiYmLE8ePHRUxMTIFeR6cTIjpa+dfY/Pz8BCD8/PwMticnJ4v33ntPeHt7i4cPH6Y5DxBt2rTJ9nWmTp0qrK2txaJFi0RUVJQQQojY2FixceNGUaVKFQGIjz76KFtlxcTECG9vbzFy5Mg0+958800BiBs3bqjbrl27Jpo2bSo0Go349ddf05zTo0cPAYgaNWpkeM2EhATRo0cP0bNnT6ErCv9xRZz+d2njxo1i1qxZ6b7v5eRzVf65JD33Tp+GAQNAp1Nm2qWUlKRsHzCgeLRk6b300kucOnWKL7/8Uu02fPAgHD+/tlSo0Jrw8ACD4ytW7ML8+f7Y2dmxadMmFi5cqObJOnXqFH369JGD359T+pZda2uwtVX+LYotuzqdjkGDBnH+/Hl27dpFmTJl8lTesmXLmDx5Mn5+fowcORJbW1sArKys6NOnD9u2bcPS0pLExMRslTdlyhRCQkKYN29eto6vXr06fn5+CCEYN26cwb6HDx+yc+dOateuzbVr1zh8+HC6ZZiZmbF8+XJ27NjBypUrs3VdKf/IAEt67i1YQJpEnalpNMpxxYm5uTnjxo3j0qVL9OvXT91+7NgBvL29ee+993j48CFRUdC7t4aZM/uxfPkdXnnlFUaNGsXRo0epU6cOJiYmjBw5UnZfFaDQ0FDu3btX5CYX+PuDlxesXQv6nuL4eOV7Ly9lf1GQkJBA3759CQ0N5a+//qJUqVJ5Ki8iIoLx48fToEEDgy73lF588UW6du2arfIePnzIokWLGD16dI4S/NauXRt7e3uuXbtGWFiYuv3nn3+mbdu2vPfeewCsXbs2wzKcnJwYOHAgM2bMQKfTZfvaUt7Jd0zpuZacrHxIZLU0X1KSclxxzM3p6uqKv78/u3fvpk6dOgAIIfjuu++oVasWvXqd4/p1CA+Hfv1KMWoUPHkCHh4eHD9+nN69ezN8+HBGjRqljnWRb9T56/r161y6dInr168buyqq4tKyGxcXR69evUhOTuaPP/7Aysoqz2Vu3LiRyMhIunfvnulxCxcuZPTo0VmWt3nzZp48ecJLL72U47qIp286Kf/AWbduHf379+f1119Hq9Xy008/Zbq+aIcOHbh16xYHDhzI8fWl3JMBlvRci4t79pd5VuLjleOLq3bt2nH69Gm++uortbvjwYMH7N7dltKl96nHLVoEjRvD+fNw+fJlfv31V0DpMrlx4wY6nY4uXbowdepUuWh0CVYcWnajoqLo0qULZcqU4Zdffsm35Z8OHjwIKK1UmalYsSLVqlXLsjx9YFO7du0c1ePcuXNERkbi5uaG49PV3IOCgjh16hQ9e/bEycmJDh06EB4ezt9//51hOfo/rPbv35+j60t5Y2rsCkiSMVlZgYVF9oIsjQZ274Zu3Qq+XgXFzMyMDz/8EB8fHz766CP8/f2BBzx+3AYYjlb7NTqdOWfPQqNG8NVX9Zk//2smTpzA5MmTefHFF5k9ezY7duxgx44d7Ny5k7Vr11KlShVj31qxVr16dZKTkwukG7ZRIwgJydk5QkBwcNbHJSXBDz/AP/9kHYyl5uwMx4/n7JzUJkyYQGJiIqdPn8bUNP8+zu7duwdAaf2SCHl0+fJl7O3tsbS0zNbxQgjOnz/PoEGD0Gq1fP311+q+9evX07NnT3VsZf/+/fn7779Zu3Ytr7zySrrlVahQQa2HVHhkgCU910xMwMdHGVOSVWOMENC9uxJgLVgANWoUShULhIuLC+vXr+edd95h5MiRT5doWYpO9y9a7c/odHV58gRGjjShV6/R7N/fA0/PSur5Wq0WnU7HgQMH8PDwYMWKFQZZ5aWccXJyKrCyQ0Lg7t0CKx7IXjBWENzc3Dh58iSdO3fm4MGDVKxYMV/K1TyNFjU5jRoz8ODBAzUgyoy3tzdarZakpCTMzMxo1KgR33zzDc2bN1ePWbduncFA+d69e2Ntbc0ff/xBVFRUuuPPUubHkwqP7CIsgWSi0ZwZMyZnY6u2boUXX4TPP4enQ5KKrbZt23Ly5EnmzZv39I35PDqdF7BIPWbzZnj99WrodMrfYxMmTGDfvn2ULVsWUAYE9+3blyFDhhATE1P4NyFlytkZXF1z9nJxydk1XFxyfg1n57zf26hRoxgzZgy3bt3i5Zdf5sGDB3kvFHB+WrlHjx7lS3kJCQnZamE7duwYISEhhIeHc+/ePbZs2WIQXJ08eZLw8HA6dOigbrO1taVnz57Exsaq+bVS019b5sMqXDLAKoFkotGc8fCANWtAq4XU74Gmpsr2deuUQe76D574eJg+HerWVQKQ4jj4Xc/MzIyxY8dy8eJF3njjDeAJMAroDih/8b71VjQWFs/OqVatWprp6d9//z1eXl6cPHmysKouZcPx43DnTs5ed+/CoEFpfx9SMzVVjrt7N+fXyGv3oN78+fMZPHgwFy9epEuXLkRHR+e5zBYtWgAQGBiY57IArK2ts53OITPr1q0jOjqaihUr4uzsrL70qy5kNJtQH1jpF4iXCocMsCQJpZswIAB8fUHJs6n86+urbH/jDejXDy5ehHHjnn3w3LwJvXtDly5Q3Ic3uLi4sG7dOvbu3Yu7uzuwFagPTGXevCosW7ZMnT1YtmxZPvzwQ7RaLU2aNFG7IC5dukTTpk35+uuv1dlPUtaSk5PVV1GRnZZdIZTjjEmj0bBixQr69OnDsWPH6N27d65aaoKCgljwdMT+q6++SpkyZdi6dWum53Tv3l1NlZAZFxcXHj9+nOM6pZScnIy/vz+HDh0iJCTE4BUWFoaTkxO7d+9Wx4+lpG+Jc3V1zVMdpJyRAZYkPeXhAX5+sGvXYf78cx+7dx/Gz0/ZrleqFHz5JZw9Cyla6fn7b3B3h4kTobj3krVp04YTJ07w9ddfU6pUNDCFR48eMmzYMJo0acKRI0eYPduMypU/49ix42zbto0TJ07QsGFDQPlr+dSpU/k2fuV5cOTIEfbt28eRI0eMXRVVdlp216wx/P0wFq1Wy/r16+nYsSM7d+7kjTfeyHGwmjLAsre3Z968eQQEBLBp06Z0j9+0aRNbt27NcGB5Su7u7sTFxeWpC3PPnj04ODhQv379NPu0Wi19+/ZFp9OxYcOGNPvv3Lmj1kMqPDLAkqRUTEzAyio501lRtWsrM6c2boRKT8d+JybC7NnKvp9/Lv7dhmPGjOHSpUv4+vqq2wMCAmjadCKff57MoEEwd64npqaO1KpVi//++48PP/yQ6tWrs2nTJr788kuZL6uYM2zZVbZZWKC27Pr4GLd+KZmbm/Pbb7/RvHlzNm3axLBhw/JU3uDBg5k5cyaDBg1i6dKl6vjCmJgYvvvuOwYOHMjkyZPplo1pxfoxU6fzkDRs3bp1T7vw0+fz9D8jvW7CU6dOAfDyyy/n+vpSLuTzUj5SESLXIsydc+fOiZMnT4pz585l6/joaCE+/VQIc3PDdQxfekmI8+cLuLKF5N9//xX16tV7uj7hLIP7rFo1Wfz3n3LckydPDNZA/O6774QQQhw9elQ8efLEiHdQtOX0mUupsNciTE4u0MtkKiYmRjg5OQk7OzsBCDs7O+Hk5GRw748ePRKenp4CEOXKlRPvvvuu8PHxUdfY1Gg0wsLCIs3LzMxMVKlSJc01jx07Jvr16ycqVqwonJycRJUqVUT37t3Fzp07s13vxMREUalSJTFixAiD7Tt27BBOTk7C0tJSAKJs2bLCyclJXLlyxeA4V1dXYWpqKsqUKSN8fHzSlL9o0SLh5OSk/t45OTmJHTt2qPs7duwoWrVqle36Pq/yey1CGWCVYDLAKlyXLwvRpUvaxaI//FCIyEhj1y7vEhMTxYIFC55+uPUV8Ei9T602WUybJkR0dJz46KOPhEajEZ6eniI+Pl5cuXJF2NraioYNG4pLly4Z+zZKnMIKsKS88ff3FxYWFuL27duFet1Dhw4JrVYrDh06VKjXLY7kYs+SVETVrAnbtsHvv0PVqsq2pCSYNw/c3JSZiMW529DU1JTRo0dz6dIlBgywADwBJUO1Tqfh88+hQwcT3n9/Lvv27WPNmjWYmZkxePBgoqOj1XFa+gVsJel50q9fP8aMGUPXrl0LLR/V1atX6du3L4sXL6Zp06aFck3pGRlgSVI+0migRw8IDITJk5+NW7l3Txm30ratMkC+OHN2dubHH39k3741uLu/D0wGlLFWhw+bU7v2E4KDm+Hu7o5Go2HRokW4ubkByviVt956Cx8fnzzPqpKk4mb27Nl89NFH7Nixo1Cut337dpYtW5bn8WhS7sgAS5IKgJUVTJmiBFo9ejzbvm8fNGgAo0dDcY8vWrVqxcmTx1i40BFr6y7ATQDi4iwZPPgiBw4cAsDT05Pjx49TVd+sB/z00094enry33//GaHmkmQ8AwcOVAekF7T333+fLl26FMq1pLRkgCVJqVy6dInz589z6dKlPJdVvbrSZbhtG7zwgrJNp4NvvlG6DX/4AYpQ6qMcMzU1ZdSoUVy/vgYfnznAT0A0sbG9aNWqOW+99Rb379/HwsJCncGkT99w8+ZNWrduzfTp05/72Yb5+cxJklQ0yABLklJ5+PAhYWFhPHz4MN/K7NpV6RqcMUNp3QK4fx8GD4aWLeHEiXy7lFE4OTmxfv1S9u+vSO3a/YCrAPj5+eHm5sZXX61hyZJv2b59OytXrqRly5YA6HQ6Pv/8c/r372/E2htfQTxzkiQZlwywSiC5FmHRZGkJn3yiZIPv0+fZ9kOHoFEjGD4civvna8uWLTh7djOLFi3C3t4egMeP4/nkk6Y4Oh4hMdGRt956iz179jBlyhRMTJS3oGvXruHv7y8Hv0uSVGJohHxHK7EiIyOxt7cnIiICOzs7Y1en2IiPj1e/tki5AF8+27ED3n8fUvYKOTrCrFnw9ttKwtPiLDQ0lAkTJvDDD40B/XIi93nppbWsW9cfJycnDhw4wBdffMHff/8NwLhx4/jyyy+NVmdjycszFxsby4ULF6hdu7a6ZJEkSTkXExPDxYsXCQoK4sqVK/Tq1YvatWsbHJOTz9Vi/hYuSfnPwsJCfRWkl1+GM2eUpXf0n4sPHsA770DTpnD0aIFevsA5OTnh5+fHggWtMTUNe7q1PLt2jaVy5d+YP38pTZo0oXz58oCy3Mdrr72GEIIxY8bkKet1cZOXZ87c3ByNRkNkZGQB1EySnh+RkZEIIfJlYW4oQi1Yq1evJjQ0lPHjxxu7KiWGbMEqPu7eVRaR9vd/tk2jUVqyZs2CsmWNV7f8EBKi4+WXb3HuXLUUW0/j5jaV77//kODgYIKCghg3bhyLFi1i1KhRmJubM3fuXN5//325rmEWbt68SXh4OGXKlMHBwQEzMzP5M5OkbNAHVA8fPuTRo0c8fvyY0NBQbt68Se/evfPUglVkAqyhQ4eyatWq5342UX6SAVbxs3cvjBwJ588/21amDHzxBbz7rrLAbnElBMyZE8WkSZbodGZPt8YCHzBgwBPmzv2ScuXK0aJFCw4fPqye5+3tzbZt2yhXrpxR6l0cCCF48OABt27dkuPYJCkXdDodYWFhREREkJSUxL179+jbty/VqlUzOE4GWBIgA6zcevjwIcnJyZiYmODg4FDo109MhCVLlESlKXt9PD2V7c2bF3qV8tXZs9CzZyw3blin2PozpUoN5YsvpvP222/z2Wef8fXXX6t7ra2t2bx5c4ldrDa/nrnY2FjWr19PcnIyjo6O+VhDqaSJj49HCIFGoynw4RBFXVJSkkHsERoaipWVFYMGDcLS0tLg2Jx8rpoWSG0lqRi7dOkS8fHxWFhY0KxZs0K/vpkZjBkD/frB+PGwZo2y/dQpaNEC3nwT5swBJ6dCr1q+qFcPzp+35qOPklm6VD8M9BRRUZGMHj2a77//nsWLF3P27Fl27twJKIFDx44dGTduHF988QXm5ubGu4ECkF/PnLW1Nd7e3uzevZsHDx5gaWkpuwqldIWFhaHT6dBqtbJ1+CkhBE+ePMHS0pJmzZqlCa5yqsACrJCQEJydnQuqeEkq8Zyd4ccflUHvI0eCfsz36tXw228wbRqMGAGmxfDPJCsrWLLEhE6dYOXKeMqWDcPPT9l35swZWrduzYABA5g8eTLLly/n3r17AMydO5c9e/awfv16atasacQ7KLrq16+PnZ0d169f5/79+7JXQErXkydP1ACrbHEf5JlPtFot5cuXp3r16gYrT+RWgXURmpiYUKFCBRo2bKi+vLy8qFixYrrHyy7C/Ce7CHPn7t27JCUlYWpqiqurq7GrAyiLRi9bBpMmGS6x4+4OixdDmzZGq1q+OXz4MCNGjODEiRPAQOAAdnbhTJkyBZ1OxyeffKLO7mnVqhXTp0+nTUm4cYrmMyeVbPKZy50iMQbLw8ODCxcukJSUpFzoaTN12bJladCgAV5eXmrgVa1aNRlgFQAZYJU89+8ryUq//95wu48PfPUVuLgYp175RafT8fHHvzNvXg8gDhgOrKVevXqMGjWKuXPnEhsby/3790lISOCDDz5g3rx5shtMkqRCUSQCLFAG0Z05c4YTJ04QEBDAiRMnOHfuHAkJCcrFn74pli5dGq1Wy4MHD2SAlY9kgFVyHTmidA8GBDzbZmurDIwfNQqK8xCll1+Gp0OvnlqLEmhF8frrr5OQkMBvv/0GwNixY5k3bx5RUVGUKlXKCLWVJOl5UmQCrPQkJSVx7tw5NeA6ceIEZ86cIS4uDo1GIwOsfCQDrJJNp1NasiZONFxip3ZtpdvwpZeMV7e8iIpSMtyvXp1y63XgDeAIpUqVol27dty8eZNDhw4RHh6Ol5cXo0ePZsKECWiLcy4LSZKKtCKRyX3evHnpbjc1NcXT05O3336bJUuWcOjQIaKiojhz5gx++lGukiRlSatVBsBfvgzDhimJSUFZ67BDB+jbF27fNm4dc6NUKfjhB1i/Hp69f1UHDgCfEBUVwx9//IFOp+PQoUP4+voSFhbGpEmT8Pb25s8//zRa3SVJkvQKrAXL3Nycf/75h7Zt2xZE8VI2yBas3Dl69Kg6Zb5x48bGrk62BQQo3YZHjjzbZm2tDIwfOxaKY6qboCB44w1lQexn9gIDgDsAuLu7c/78eYMEm3379mXdunWYFpMplsX1mZOKL/nM5U6RaMEqX748/fr1486dO9k+R7ZgSUWBTqdTX8WJlxf89x+sWgX6tDaxscqg+Hr14K+/jFu/3KhaFfbtg88+S7n4dVtsbX9Xjzl37hyWlpYGyRJ//vlnRo4cSWxsbKHWN7eK6zMnFV/ymSt4BRZgbdy4kcePH/O///1PHdSemfHjxzNkyJCCqo4kZZuVlRXW1tZYWVkZuyo5ZmICgwfDpUvKOCZ9UHLlCnTpAr16Ka1CxYmpqZLza88eqFRJaYk7cMCDZcuWqVnP4+Li1L/G9ZYtW4a3tzdnzpwxVtWzrTg/c1LxJJ+5QiAK0Lfffis0Go0YPHhwhsfExsaK3r17C41GI2rUqFGQ1XnuRERECEBEREQYuyqSkZw6JUTLlkIoKwEqL0tLIaZOFSI21ti1y7mHD4XYvv3Z9+Hh4eLdd98VYCIA9aXVatWvLSwsxKxZs0RgYKDxKi5JUomQk8/VAmvBAhg2bBiDBw9m9erVfPvtt2n2BwcH07JlSzZv3kyrVq04knLwiJRrS5YsoW7dunh7exu7KpKReXgoXWxr1iiZ4QGePFHSObz4ImzZYtz65VSZMtC587PvHR0dWbjwO+rVi6BSpWcTa3Q6HSZPm+/i4+NZs2YNDRo0YN68ebJLRJKkQlHgaRoSEhJo0aIFZ8+eZc+ePeo6WydOnKBHjx4EBwfz1ltv8e2332JmZlaQVXnuyEHuUkqRkTB1KixcqKR40HvlFViwAF54wWhVy5OPPgL9pGV399vcvduRR48uqvutra3VsVhVq1bl7Nmz2NraGqOqkiQVc0VikLueubk5mzZtolSpUrz22muEhITw66+/0rp1a0JCQpg3bx4rV66UwZUkFTA7OyUQOX0a2rV7tn3bNqU1a9IkZVB8cSJEysHvcO5cJUxNz9O16zdqImN9cKXRaPjyyy+xsbFh3bp16rI7kiRJBaHAWrCCgoIMFkvcvXs3nTp1olKlSty6dQtbW1v8/f3p0qVLQVxeQrZg5db169fVNbqqV69u7OoUCCHg55/hww/h7t1n2ytXhq+/ht69n+XVKg7++QcGDoTQ0Gfb3ngjhMuXX+X48YPqNhsbG7p06cLGjRvx9vZm5cqV2NvbU6VKFSPU+pnn4ZmTihb5zOVOkWjBql69OuXKlaNjx45MnDiRhw8fMnToUIKCgqhWrRqHDx+WwZVUJIWGhhIcHExoyk/rEkajgddfV5KSfvwx6BuQb92CPn2gUydlJmJx0bEjnDkDXbs+27Z+vTOJifuZNu0XypYtC0BMTAwbN24E4NixYzRq1Ag3NzdWrFhBAY+WyNTz8MxJRYt85gpegQVYDRo0ICoqip07dzJnzhxef/11li1bhkajwcHBgdWrV7Nx40auX79eUFWQJCkLtrYwezacPasEKXo7dii5syZMgOho49UvJ8qXh61blTFm+rUYT5/WMGvWq0yaFMR7772XZlHoxMRE4uPjee+997hw4YIRai1JUklVoIPcExMTOXv2rMFiz2fOnCE+Pl65+NM3O3t7exo0aICXlxdffvllQVXnuSO7CHMnOjoaIQQajea5GgwtBPz2G3zwgdKSpefqqozd6tu3+HQbnjkD/fqBPmb65BOYMUOZXDNixAgOHz6c5pxq1arh7+9PkyZNCrm2z+8zJxmPfOZyp0gv9qzT6Th//jwBAQFq0HX69Gm52HMBkAGWlBuxsTBrFnz5JaTMEdyuHSxapAyILw5iY5UxZidPwv79z7pBk5OTWb16NePHjyc8PNzgHBMTE7744gvGjRvH48eP1a5FSZIkKOIBVnqSk5O5cOECAQEBDBw40NjVKTFkgCXlxdWrMGaMMstQT6uFUaNgypSUCzEXbXFxkDpZ9YEDUKvWI6ZN+4xvv/2W5ORkg/0vvfQSp06dYunSpfTt27cQaytJUlFmtAArOTlZTe4nGZ8MsKT8sGULjB4NN2482+bsDHPnQv/+xafbUO/ECWjaFBo2hPXrISLiJMOHD0+321A5/gQNGjQo5FpKklQUFcosQiEE69ato0+fPri6umJhYYG5uTlly5blxRdf5K233mLDhg08evQot5eQJKOIiooiIiKCqKgoY1elSOjeHQIDlSSllpbKtpAQGDAAWrdW8moVF8nJ8OabkJgIR46ApycEBjbg4MGD+Pn5Ubp0aYPj7e3t03QjFgT5zEmFTT5zBS9XLVg3btygZ8+enD9/Xt2WspiUM3WsrKx4++23+fDDD6lcuXIeqyvlhGzByp1Dhw6pCwfrVx6QFEFByiD4zZufbTMxgeHDYfp0SBWfFElHj8Ibb8C1a8+2DRgAixeDTveIzz//nKVLlxp0G5YrV45169bx8ssvk5CQgLl+mmI+kc+cVNjkM5c7BdqCFRwcTPPmzTl//jxCCIQQmJmZ4erqSrVq1dS/APX7YmNjWbx4MXXq1GHVqlW5uiFJkoqGqlWVmYbbt0PNmsq25GQlOKlVC1atUr4vyho3Vga+pxzuuWYNNGgAly+XYdGiRQQEBNC8eXN1f1hYGB07dqRly5ZUr16d7du3G6HmkiQVJzkOsIYNG0ZoaChCCNq0acOOHTuIjIzk9u3bXLt2jYcPH/LkyRMOHTrE3LlzqVOnDkII4uLiGDp0KMOHDy+I+5CkfFOhQgUqVqxIhQoVjF2VIqtzZyV31syZYG2tbAsLg7ffhhYtICDAuPXLSqlSsHo1rFv3bLD+9evQsqUyg7JePU/279/PN998g6mpqXrewYMHuXv3Ll27ds3XIEs+c1Jhk89cIRA5cOHCBaHRaISJiYkYNGiQSE5OztZ5mzdvFs7Ozuq5X375ZU4uK+VSRESEAERERISxqyKVYLduCfHaa0IombSUl0YjxLvvChEebuzaZe36dSGaNjWs/1tvPdt/79494eHhIQCDV8uWLcXNmzeNV3FJkgpdTj5Xc9SCtX79egDKli3LkiVL0mRFzkjPnj05ffo0np6eCCGYOHEiJ0+ezMmlnwvx8fH89NNPdOvWDWdnZxwdHSlXrhyvvPIKO3fuNHb1JCldlSop6xru3Al16ijbhIBly5Ruw2XLoCint6tWDfbtg88+U8aTmZrCe+892+/s7MypU6fStGYdOHCAGjVqMH36dOLj44261I4kSUVPjgKso0ePotFo8PHxwVrfL5BN5cuXZ9u2bVSsWBEhBDNnzszR+c+DcePG0a9fP+rXr8+VK1d48OABAQEBJCQk8PLLL7N48WJjV1GSMvTSS3DqlJK+QZ8Y+uFDGDYMmjRRZu0VVWZmMG0a7NkDS5ZAo0Zpj3n//fcJCgqibt266rakpCQ+//xzXnjhBdzc3Dhw4EAh1lqSpKIsRwHWxYsXAXI946BChQrMnj0bIQS//fYbN2/ezFU5JVVycjKtWrVi5syZlCpVCoDKlSvj7++PlZUVH330EY8fPzZuJSUpE+bm8NFHykLRb7zxbHtAgJJ76u23lbFaRVXr1vDOO4bbkpJg8GAlHYWrqytnz55lypQpBi34d+7c4cqVK7Rq1YpvvvmmkGstSVJRlKMAS//hnpd0C2+88QY1atRACMHu3btzXU5J1LlzZz799NM028uWLUvt2rWJj4/nxIkTRqjZ8+XkyZMcOXJEdmPngYuLMoD833+VRaP1Vq1Sug0XL1YCl+Jg+nT44Qdl9uHChaDRmDB58mSOHDlCxYoVKVeunMHxEyZM4IsvvuDJkyfZvoZ85qTCJp+5gpejAEufkEzfupJbr7zyCkII9u/fn6dyMiKEYNGiRdja2qLRaNi7d2+Ozg8LC2PSpEm4u7tja2uLo6MjzZs3Z+nSpSQmJhZInQG6detGp06d0t2X8HRROEdHxwK7vqR48uQJcXFxOfqAlNLXurWSOX3hwmez9R4/hvffV7rhDh40avWylJgIf/6pfJ2QoCwd9MorcP8+eHt7ExgYyLVr11i9erX6vhgXF8dnn31GvXr1sj3TUD5zUmGTz1zBy1GApR/EmdflcFq0aAHAmTNn8lROeq5fv067du0YNWoUMTExOT7/yJEjeHh4MGPGDCpWrMicOXOYMGECjx8/ZsSIEbRs2ZKwQu7jCA8P58qVK9StW5f69esX6rWfR6amppiZmRkMaJZyz9RUWb/w8mUli7re6dNKWoSBA5XM8EWRmZmybuHYsc+2bd8O9evD338rf2yWKlWKgQMHcvv2bcaMGaO+P169epWuXbvi6urK1q1bM72OfOakwiafuUKQk+mJ+jQL58+fz/HUxpT+/fdfodFoRLVq1fJUTkrJycnim2++ETY2NsLOzk40bdpUnU69Z8+ebJURFBQkypUrJwAxduxYg32xsbGiRYsWAhAtWrQQCQkJ+Vb3rHz22WfCxMRE7Ny5M0fnyTQNUlF08KAQDRoYpkUoVUqI+fOFKMRfqxzbvl2I8uUN6z12rBBPnjw75ubNm8LGxiZNSgdA9OrVS8TFxRnvBiRJyrOcfK7maKkcExMTNBoN586do45+PnYunD17Fg8PD+zs7PJt0PaUKVOYOnUqnTp1YsWKFXz//fdMnToVgD179tC2bdssy+jbty+//PILlStX5vLly1hYWBjsDwwMxN3dHSEES5cu5b2Uc7mfmjlzptqdlx2DBg2iatWqGe4/fPgwrVu3ZvLkyemOz8qMXCpHKqp0OiV9w6efKl2Gei++qIzPysavq1GEhioD3lP2/DVoAP7+4OYGiYmJTJkyJcNZ0jVq1GDhwoW88sorBtuTkpJ4+PAhDg4OskVBkoqwHH2u5iRy07dgOTg4iLZt24oxY8YIPz8/ceLECREfH5/tcs6dO6eWlV8mT54sVq5cafA9OWjBunTpktBoNAIQkyZNyvC4li1bCkBUqlQp3USrGf31mtErs7qdP39eODo6ig8//DDL+qdHtmBJRd39+0IMHaokJk3ZMtSvnxB37hi7dulLThZiwQIhzM2f1fejjwyP2b17t3Bxccnw975Hjx7i+vXr4qeffhI1atQw2FejRg3x008/GefmJEnKVE4+V3McYOlfJiYmBi8zMzPh7u4u+vfvL7788kvx999/i5CQkHTLKYgAK3Wwk9MAa8aMGdk6fsqUKepxhw4dymOtM3b27Fnh5OQkxo0bl+syZIAlFRdHjgjh7W0YZNnYCDFnjhA5+NutUJ06JUTt2kJ4eBh2E+qFh4eLnj17Zhhk6f+gy+g1cuTIQr8nSZIyV2CZ3L/99lveffddmjRpgpWVlbqgsxCCpKQkAgMD8ff3Z8KECXTp0gUXFxecnZ3p1KkT48ePZ926dZw7d65AZuJlN6t8Rvbs2aN+3aBBgwyPa9iwofp1QaWZOHnyJO3atWPYsGF8+eWX6vagoCCCg4ML5JrSM7dv3yYoKIjbt28buyrPjcaN4fBhWLEC9BNlY2Lg44+VAeU7dhi3funx8FDye/3xB6QaTUBYmDLj97fffmPp0qVYWlqmOV9kMTpj8eLF/Pzzz/lZZUlSyfe5QpDbKC45OVlcvHhRbNiwQUyYMEF07txZXW8w9St1a5epqWm+t2ClltMWLGdnZwGIUqVKZXrcyZMn1XLfeOONfKrtM0ePHhVlypQRc+bMSbPvzTffFJMnT852WbIFK3f+++8/sWfPHvHff/8ZuyrPpQcPhHjvvbTdhn36CFEclv47f14IW1shJk0SIjFR2Xb27Fnh7u4uAOHo6ChMTEyyNYTghRdeMO7NSCWWfJ/LnZx8ruZ6NKVGo8HNzQ03Nzdef/11dXtoaCinTp0yeF25coXk5GT1GF0RW5gsPj6ekKfzxJ2cnDI9NuX+oKCgfK3Hf//9p7b8xcbGMmXKFIP9p06dynRAvCSVBA4OsHQpDBkCI0fCoUPK9k2blJxUn36qZItP3WpUFDx5Aj4+EB0NX3wBu3YpCVfd3d05evQo48aNo1OnTvTo0SNb5V29epXk5OQ8p8aRJKnw5ft0FScnJzp16mSQMDMuLo4zZ84YBF1nz54lLi4uvy+fK/oEqkC6TfkpWVlZpXtefvjyyy+JjIwkMjJSnQGZWq9evTI8Pz4+nvj4ePX7yMhIQFlD0sbGhjp16lC6dGl1f1xcHKdOnQKUbPE1a9Y0KO/s2bNER0cDaZdHCgkJ4caNGwC88MILBtmsk5KSOHbsGAD29vYGa7eBsuTSo0ePAGjUqBFmZmbqvgcPHnD58mUAqlSpgouLi8G5hw8fRgiBjY1Nmpxg165d4/79+wB4eHgYrJcZERFBYGAgAC4uLlSpUsXgXP2aj+bm5tSpU8fgQ+3mzZtq12zdunWxt7dXz4uNjeX06dOAst5mjRo1DMo9c+YMMTExaDQamjZtarAvODhYXS6qVq1aBklkExMTOX78OABlypShdu3aBucGBgYSEREBKAkvU848CwsL4+rVqwBUq1YNZ2dng3MPPY1YbG1tqZcyzTpw5coVwsPDAfD09DR43h8/fsyFCxcAqFixIpUqVTI499ixYyQlJWFpaZmmmz0oKIh79+4BSrCRMllxdHQ0Z8+eBZT3j+rVqwPQsKGSg+qLL26yYEEFHj0yJy4OJk1SMqsvXAgeHne5desWAG5ubjg4OKjlplz5wMHBATc3N4M6nT9/Xv0dadKkiUEQExoayvXr1wGoXr26wR9WycnJHHm6sKKdnR0vvviius/MDNq3D+P8+bLodBoOHQJPT/juO/DxsWLatGnqzz+7Hj58SNmyZbl+/TqhoaEA1KtXD1v9go8o70Xnzp0DlCXJUv8hdvLkSZ48eYKpqSne3t4G+27fvs2dO3cA5HtENt8jvLy8DPYVx/eIuLg4hBCULVuW1IrLe4TeqVOniIuLQ6vV0rhxY4N9d+8WzHtEdhTKfGArKyuaNGlCkyZN1G1CCPWXxNhSBnrm5uaZHptyf2xsbL7WY/PmzXk6f9asWekGZvHx8Ziamhq0IqbcB8obXmqJiYkGAVtKOp1O3ZdZuemNt0tZrkg1DiVluem1dMbHxyOEMHjD1UtKSsqwXCFEpuUmJCSo+1N+wKSuU2blpvcz1Jeb3hjBzO41ZblZ/QxTS05OzvJnCKRJQ6K/h9yWm5CQQGJiYrpvQinLTf28ZPYzNDGBzp1DadjwNqtXV+O331zR6eDqVSWjeocOZRg8+DYuLk/y9flOea85eb61Whgy5D41a97iiy/qcu+eFZGRyrqMf/0FU6eKdH/umfn444+ZPHlyps93yvpm9hymdy/Z/V2W7xEJ2brX4vIeof89TRlk6hWn9wh9ufHx8Wi12hyVC7l/vrPDaO3O+i7GoiBlBJ5VDquU+9N7MI1p4sSJREREqC/94EULCwssLCzSfaj1+9LLvWNmZqbuT02r1War3PTe5FKWm/pNJWW56f2y6PelFwibmppmWK5Go8m0XHNz8wzLTVmnzMpN72eoLzern2HqOqUsN6ufYWomJibZ+hmmV27Kn2FOy83sZ5iy3NTPS3Z+ho6OWsaNu8uJE9Cq1bN9O3daM3hwY9asqUF8fP493ynvNafPt6mpKQ0aJPDjj2fx8Xn2IfPjj9C+fWlu3CiX5hzQANZP/zW0atUqatasyRdffEFkZGS6z2HK+mb2HGb1fMv3CPkeAcXzPSKjOmVWbsp7zenznS35O/yr6MjJIPcnT55ke1BpcHCwemzz5s3zscb5Tw5yl0qi5GQh1q0TokIFw0HwVasKsXmzsr8oWbNGyVSvr6epabKAd56+j9QXsEpA3NP9cU+/r5/uoHdLS0sxduxYERoaauzbkqTnUoGlaSipLCws1HEq+jEOGUm5P3UfvVQyxMXFqS+p6NFolC63ixfhww+VtQ4BgoKgVy+l6/DKFWPW0JCvL5w8qaSiAEhOBjOzq0A/IADwBfRjPy2ffh/wdL8yLkrfWv7kyRPmz59P9erV+eSTT3j48GFh3opUgsj3uYInA6yn9ANVo6Ki1IGB6dEPBk15TlGzZMkS6tatm2Ywq5Q9p06d4siRI+rgXqlosrODr75SFo1u3/7Z9u3bwd1dmW2Yi/XeC0SNGsqA/U8/hc8/19ClSwtgDcpbcOpuGLOn29cA9blw4QLVqlUzGMoQExPDrFmzqFatGlOnTs30PUuS0iPf5wqeDLCeateunfp1Zg+cfsYBQPuU7+pFyIgRIwgMDFRn6UhSSVa3LuzcCT//DBUrKtsSEmDmTKhTBzZuVDrfjM3MTEndMHkywBiUXr+M3oJNAIGZ2TgARo8erf7B9MILL6hjWCIjI5kyZQrVqlVj9uzZ6ow+SZKMTwZYT7366qvq17t27crwuJ07dwLKFNTUU2qlkqFs2bI4OTmlO31ZKpo0GnjtNbhwASZOVIIZgNu3le0dOyr7ioLkZPj7bwfStlylZoaJSX+WLVvOkCFD2Lt3L7/88gs7d+7k559/pl69eurA3EePHjFx4kSqV6/O/PnzZbePlCX5PlfwZID1lJubG3369AFgzZo16c4mvHjxIgcOHABgwoQJeV6eRyqaatasSZ06ddLk/JGKPltbpeXq3DlIkYqPnTuVJXfGj4d8Tl+XY3FxkN2Z3/HxGnx9h6LRaNBoNLz66qtUqVKFxYsXc/bsWczNzXnhhRfU48PCwvjwww+pUaMGS5YsydMUc6lkk+9zBU8GWCl89dVXODo6EhQUxKRJkwz2xcXF8c477yCEoFmzZrzzzjtGqqUkSVmpVUsZi/Xbb6Cfi5KUBHPnQu3a4O9vvG5DK6vsZ6G3sFCOTykoKEj9Qy82NlZNKpvSvXv3GDlyJLVq1WLlypUFsv6rJEmZK1EB1tq1a9XXmTNn1O07duxQt+/IZNXYqlWrsmXLFpycnJg7dy5dunRh6dKlfPXVVzRq1Ij9+/fTqFEjNm/enG5+kKJCDnKXJKXbsFcvCAyEzz9/FtQEByuzENu1U1q6CpuJibKcTjppd9IoVQpSDwmtWrUq165dY/jw4Wneh0qXLm2QefvWrVsMHTqUOnXqsGbNmiK3TJkklWgFnzWi8JCNxVPbtGmTZTmhoaFi4sSJok6dOsLa2lqULl1aNG3aVCxatEgkJCQU/I3kE5kHS5KeuXpViO7dDXNnabVCjBkjxOPHhVuXU6eUa6esS0YvExMhPvww/XJu3Lgh3nrrrTSLR5ctW1a8+OKLad7/6tSpI3766Seh0+kK94YlqYTIyeeqRoiiML9GKgiRkZHY29sTERGBnZ2dsatTbJw9e5bExETMzMzSrMMlFX/btsGoUfB0qUEAnJzgyy9hwACl5asw+Ps/u17KVTpMTZWB8M7OSmsbwIQJMGtWxmVdvnyZKVOmsGHDBnWpFi8vLy5cuJDukl7169dn2rRp9OjRQ44lfU7J97ncycnnaonqIpSk/BAdHU1kZKSc8l5CvfIKnD8P06c/G98UGgpvvqksw1NYaYF8fCAgQElEamamrJFmZpaMry+cOAE3bsDs2Uoais8+y7ysWrVqsX79ek6fPq0uCN+6dWs1uOrcuTMtW7ZUjz9z5gy9evWicePG/PXXX2nWz5NKPvk+V/BkC1YJJluwcufQoUPEx8djYWFBs2bNjF0dqQDdvAkffKAMhtczMYH33lMCsDJlCqceBw8eIjIyEXt7M5o3N3zmkpLSjteaMwciI5XEpektiRoYGEjdunXZs2cPn332GRs3buT8+fMMGTIEMzMzrqRKdd+8eXO++OILg3yAUskm3+dyJyefqzLAKsFkgCVJ2fP330q34eXLz7aVLau0IA0erARdRcW1a/Dii0qqh6pVYdEi6NYt83OEELRo0YJDhw4B4OrqSkhISJpB7+3atWP69Om0aNGigGovScWb7CJ8zslZhJKUM506wdmzSkBlY6NsCw+HIUOgWTM4fty49Uvp0CFljBYo6y927w69e8OtWxmf8+jRI4Ng6u7du+r35cqVU7fv2bOHli1b0qVLF44XpZuWpGJItmCVYLIFS5Jy7s4d+Ogj+OmnZ9s0Ghg6FGbMUFq2jO3iRRg+HPbsebbN2lpJR/HBB/B0JR0DQgi2bt3KxIkTOX/+vMG+evXq8ejRI4O1VgF69uzJtGnTqF+/fkHchiQVO7IFS5IkKZcqVoQNG2DXLmWAOSgJE5YvBzc3+O47MHY6qdq1lfqtW6fMgASIjVVmGzZoAP/+m/YcjUZD9+7dOXPmDBs2bKCifuFGlBlld+7cwdPTEyd9gcDvv/+Oh4cHr7/+OheKylpDklRMyABLklIJCQnh7t27hISEGLsqkhG1b6/MKJw3T0n4CfDwoTIAvnFjpasuv+TmmdNolISply7B++8/GycWGAht28KmTemfZ2Jiwuuvv86NGzf44YcfqFq1qrrPzs6OqKgoypUrh4ODg7r9559/xt3dnYEDB6abOV4qfuT7XMGTAZYkpXLjxg2uXLnCjRs3jF0VycjMzGDsWCWI8fV9tv3ECWjeHN56C+7fz/t18vLM2dvDN9/A0aOgH3ZZvTp07Zr5eaamprz55ptcunSJb7/9FldXV2xsbIiNjSUsLIzXXnuN+fPnq4sBJycns2bNGmrXrs3QoUO5efNmjusqFR3yfa7gyQBLkiQpCxUqwJo1sG+fsmi0np+fsu7hokWGyUKNwctLaVX77jvllXoNw9DQ9M8zNzdn2LBh3Lhxg5kzZ9K6dWvKlCnDjBkzqFGjBo8ePaJJkyaULl0aAJ1Ox8qVK6lZsyYjRowgWJ8NVZIkA3KQewm0ZMkSlixZgk6n4/Lly3KQew6FhYWRnJyMiYmJwQwrSQIlkPr2WyX5Z0TEs+3168PixUqy0pwq6Gfu0iXw9FRa3L74IvP8XkIIbty4QdWqVWnQoIG6rqupqSkVK1bkwYMHREVFqcdbWlry3nvvMWHCBMqXL5/vdZcKhnyfyx2ZB0sC5CxCSSpIoaEwcaLSipWSr6+y7E6FCsapV2pCQMeOsHOn8n358vDVV0o9M1slJz4+npkzZzJ//nyDbN8ajYZGjRoRGBhITEyMut3Gxob333+fcePGGYzfkqSSRM4ilCRJKmBOTrBqFfz3HzRs+Gz72rXKbMP58yEx0Xj100tOhs6dn+X3un8fBg6Edu2UAfEZsbCwYOrUqdy4cYM+ffqo24UQHDt2DBMTE1q0aIGlpSUAMTExzJ49m2rVqjFlyhQiUjbvSdJzSAZYkiRJedCsmTLA/Ntvn3W9RUXBhx8q3XIpc1UZg1ar1OXCBUgRJ/Hvv+DhoaR2SNEQlUbZsmXZuHEjW7ZswcnJCdOn6/ZERUVx8OBBrK2tefvttzF/mnwrMjKSqVOnUq1aNWbNmiXXupOeWzLAkqRUkpKS1JckZYdWC8OGKUvtvPPOs663wEAl3cPrrysJTDNSGM9cpUqwcSP8+acyy1C5rrKuYd26sHmz0p2YkW7dunHv3j2uXr3KkCFD0Gq1ADRq1IidO3cyY8YMhg4dqgZgjx494pNPPqF69erMnz+fuLi4Ars3Kefk+1zBk2OwSjA5Bit35CKoUl4dOwYjRyotW3rW1srA+LFj02Za1y/2bGdnRosWBf/MxcUpywLNng0JCco2NzdluSAzs+yVceXKFaZOnUpoaCg7nw7wmj9/Pt26dWPIkCEcOHCAZP2aPkCFChX49NNPGTJkCBYWFvl9S1IOyfe53JFjsCRJkozI21tJmbBy5bOldWJjlUHx9erBP/8o206fVhaTbteuCV27tqZduyYMHqxsL0hWVjB1Kpw7By+/rGxbujT7wRVAzZo1WbVqlfoh4+TkxNtvv82xY8fYt28flSpVolmzZmieNufdu3ePkSNHUqtWLVauXEliURigJkkFSLZglWCyBSt3AgMDSUxMxMzMjLr6tVIkKZcePlTWCPz222eLNAM0aqQkLDUxMcyhZWqqdNWtWQM+PgVfPyHg8GFlLFlKFy5AcDC89FLWZezZs4fIyEi6detGnTp1uHLlirqvevXqlCtXjiNHjhicU716dSZPnkz//v3V7kap8Mj3udyRaRqeczIPliQVPadOwYgRyqzD7NBqISBAGYhe2ISANm1g/34lyJs3L/tpJw4ePMikSZPYu3evwfbatWtTqlQpjh07lmb7lClTeO211zAxkZ0qUtEmAywJkC1YklTU6Fum3n0XnjzJ/FhTUyVXVeo8W4Xhjz+gZ89n39vZwfTpMHy4Uq+sCCF46623+OGHH9Lsq1+/Pqamppw4cSLN9qlTp9KzZ0+1W1GSiho5BkuSJKkI0miUoCk7f9YmJYG/f/aOzW/duinjx/T5QiMjYfRoZZHrVD196dJoNHz88cd07twZExMTateure47c+YMJ0+eZP369bRs2dJge+/evWncuDHbt29H/u0vFXcywJIkSSpEcXEQH5+9Y+PjleMLm4kJvP22ssTOkCHPtp88qYzVevddZWxZZmrXrs327ds5d+4c58+f55dffqFOnTqAkvLhzp077Nixg7///pvGjRur5x0/fpyuXbvSsmVLdu/eXRC3J0mFQnYRlmCyizB3Ll68qA7+TPmXtyTlh+RkJWVDdoIsrRbCw+HpOstGc+gQvPee4ezGsmWVVq6UXYlZ0el0rF+/nhUrVrB//35q1KjBli1bqFGjBr179+b69etcvHjR4Jy2bdsyffp0g9YuKe/k+1zuyC5CScqDR48e8eDBAx49emTsqkglkImJMnA8O2OZdDqoWVNZRNqYWQ2aNYPjx+Hrr8HWVtkWHg6OjjkrR6vV0qBBAw4cOABAQkICVapUYfXq1fz5559cunSJNm3aULNmTfWcvXv30qpVKzp37pxmgLyUe/J9ruDJAEuSJKmQjRmT/bFV4eHw/vvw4ovw66/GGZMFSkA4ZgxcvKhkph80CHLTqOTu7s6JEydo06YNc+fOxcrKiuXLlwPK4Ph///2X69ev0759e6pWraqep+9K7NmzJ6cLOlGYJOUD2UVYgskuwtxJTExECIFGo8EsJ5kXJSkH/P1hwABl4Ht6ebDmzVMGlPv7G57XogV89RU0bVq49U0tKcmwFS45WQm8+vWD//3v2XJBGdF/9Gg0GmJiYli8eDGzZ8/m8ePH6jHm5ua0adOGCxcucCfVWkOvvfYaU6dOVcd1STkj3+dyR3YRSlIemJmZYW5uLt90pALl46PkufL1Bf3KMRYWyvcBAcqsvfXrleV2Wrd+dt7Bg0qXXd++cO2aceoOabs4V61S1jp89VXo2hWuXs38fI1Go6ZjsLGx4eOPP2bQoEEGxyQkJLBjxw4ePHhAp06dqJAiGdcvv/yCu7s7AwYM4GpWF5PSkO9zBU8GWCXQkiVLqFu3Lt7e3sauiiRJmfDwUPJcxcZCdLQyY9DPzzC5qLc37N0Lv/+urBeo98svUKcOfPABPHhQ6FVP499/n33911/g7q4sx5NVvi89IQTR0dGA8uH/zjvvYGVlBUBcXBy7du1i165dLFiwgPLlywOQnJzM2rVrqV27NkOGDOHmzZv5ek+SlCdCKrEiIiIEICIiIoxdFUmS8kFCghBLlwpRvrwQSkei8rK3F+LLL4WIizNe3ZKThdi0SYiKFQ3r9sILQvz9d/bLOXTokFi2bJkQQoh79+6JUaNGCXNzc9G/f3/1vSw6OlrMmTNHODg4CEB9mZmZieHDh4s7d+4UxC1KUo4+V+UYrBJMjsHKnQcPHqDT6dBqtTjmdJqUJOVCTp+5qCj48ktlnFbKPFlVqsDMmco4KGOtOhMdDdOmKTMOU44t69sX5s8HV9ecl3nr1i369u1LUFAQM2bMYNCgQSQkJNC8eXNcXFw4ePAgERER6vEWFhYMHz6cCRMmqK1dkiH5Ppc7cgyWJOXB5cuXCQwM5PLly8auivScyOkzV6qUsnTNlSswePCzAeU3b0L//tCkiWGXXWGytVWCv5MnDWcZ/vwz1K2rzIrMqcOHD3PkyBFCQ0OZM2cOOp2O7777jlOnTvHnn39ia2tL165dsX2aQyI+Pp6vv/6aatWqMXHiRB4UhT7UIka+zxU8GWBJkiQVU66uyuDyU6egU6dn248fh7ZtoUcPuHDBOHVzd4d9++CHH5SkpKC0rOm/zglvb2/69OkDwPz58zE3NzcIDO7evcuff/5JuXLl6Nq1qzp2KzY2ltmzZ1OtWjUmT55s0MolSQVNdhGWYLKLMHeCg4PVpnMXFxdjV0d6DuTXM/fPPzBuHJw582ybVgtDh8KUKeDklPe65sbDh/DFF/Dpp4bJSXU6ePw4+wlLT548iaenpzr78MSJE0ycOJF//vnH4LhatWrxwgsvsHPnThISEtTtZcqU4aOPPmLUqFFqa9fzSr7P5U5OPldlgFWCyQBLkp4/Oh2sWaMEM8HBz7bb2sL48TB2LNjYGK9+KS1ZAp9/DnPmwFtv5W7c2OjRo/nmm2+wsLAgPtX6Q+7u7ri5ufH777+TlGJAWLly5fj4448ZPny42tolSdkhx2BJkiQ9p7RaJcv6lStKq5G+oSY6WglmatVSuhV1OqNWk5AQJQh8+FBpYWvRQunqzInw8HBWrFgBKMvwbNiwgWbNmqn7r169yjfffMOlS5d48803MXkawYWFhfHRRx9Ro0YNFi9enCYwk6T8IAMsSZKkEsjaWglgrl5VFmrWapXtwcHw9tvQoAH8/bfx6qfVQrduz74/fBi8vJTleCIjs1dG2bJlOXHiBF26dGHChAm8/vrrHDx4kG3bttGgQQNGjBiBi4sL1atX54cffiAwMJDevXurXYz37t3j/fffp2bNmqxYsYJEYy74KJU4souwBJNdhJIk6V28CBMmKAlLU3r5ZZg71zC5aWHasweGD1fqp1ehgpLmoW/frJfc0dOPJ9JLSkqiQ4cOdO3aldGjR2NhYUFUVBTVq1enbt26mJqasnv3boMyqlevzuTJk+nfv79BWZKkJ8dgSYAMsHLr8OHDxMfHY2FhQVNjL/gmPRcK85nbtw8++giOHXu2TaOBN99UUj9UrFigl09XQoKS02v6dMO8Xh06KOO0atXKeZl+fn689dZbAPTq1YvffvuN6dOn8/nnn6vHvPTSSyQlJfFvqpwWbm5uTJ06lddee03tVixp5Ptc7sgxWJKUB0II9SVJhaEwn7nWrZXuOH9/qFpVf30lnUKtWkq3Yna76PKLuTlMnAiBgdC9+7PtO3cqAVZuXL9+XQ2ORo0aBSgtVJUqVVKP2bVrF/v27aNTp060aNFC3X7p0iX69euHp6cnmzdvLpHvBfJ9ruDJAKsEkmsR5o2NjQ22trbYFJWpVlKJV9jPnImJkpPq4kX46isoXVrZHhenZIJ/4QVYuhQKe0hS1arwxx9KN2blykpaiWnTclfW9OnTOXHiBNOmTaNdu3YA9O/fn8uXLzNr1iw1w7sQgr///pvDhw/TrVs3GjdurJZx9uxZevfujbe3N3/++WeJCkbk+1zBk12EJZjsIpQkKTv0eaoWLzYMqmrVUlIo9OyZ/bFQ+SUmBi5fVgbjp7R1qzJeLEVDVI4NGTKETZs20bp1aw4cOMDDhw/VfWZmZnz66af8+eefHD161OC8Zs2a8cUXX9C+ffvcX1wq1mQXoSRJkpRtDg7KOoEXL8Lrrz/bfvky9O4NbdpAqlijwNnYpA2u7t4FHx+oU0cZmJ+bFrYTJ06watUqHj9+zN69ezl69ChTp05VPywtLS0ZOXIkhw8fZsuWLXh6eqrnHjp0iJdeeol27dpx4MCBPNyd9DyQAZYkSZIEQPXqsGGDMkYr5TqC+/cr6xv6+MCNG8ar39SpSj6vmBglaWqDBsqg/ZxwdnbG19cXgMmTJ1OjRg0+//xzrl+/zoQJE/j0009xdHREo9HQrVs3AgICmDJlCrVr11bL2Lt3L61ataJz584cSzlbQJJSkF2EJZjsIpQkKbeEUMZCffyx0pKlZ24OI0cqg+EdHAq3To8fw6RJyviwlJ9cb76pLDD9dFhVthw7dgwPDw/Mzc3VbUlJScyfP59hw4ap75kPHjygWrVqmJqa0qlTJ44fP87Vq1cNyurRowfTpk3Dw1i5LqRCI7sIJSkPrl27xqVLl7h27ZqxqyI9J4riM6fRQK9ecO6cMjZLv0hzQoLSnfjCC0pqhcJMgl66tFKXY8cg5Rye1avBzQ2++y77Geq9vb0NgiuAZcuW8fHHH1OzZk22bt0KwNy5c4mKiuLRo0ds2LCByMhIfHx8qFKlinreH3/8gaenJ6+99hqBgYF5vc1CURSfuZJGBliSlMr9+/e5d+8e9+/fN3ZVpOdEUX7mzMxgxAi4dg0++QQsLZXtjx4p+bTq1FG6FQuzL8TLCw4dgm+/fTYD8vFjJWN9s2a568ZMTExk5syZgPL/UfZpRDl06FAGDBigZn+/f/8+/v7+/2/vvuOaOvc/gH8CgcgWEVHEAYooouJqRdzVq62j7okFa121V1Fpq1ZFbbXX9aujWK9FUXFWLHptHdeBrfQ6UXCAoig4ENzIDiHP74/THBJIIAkZEL7v14uX8YznfM/hIXnynOd8H0gkEowfPx4NGzbky4iKioKPjw8CAgJw7969ypyi3lXlOmcqqIFFCCGkQvb2wIoV3O3CwMCSpwofPuTGZnXpwo3VMhRzc2D6dODuXS4emfR0wNlZ8/IsLCwQGxuLkSNHIiAggE++2axZM+zatQu3bt3CqFGj+O2fPn2KvXv3wsLCAhMmTICLiwsALu3Dnj170KpVK0yePBmpqamVOU1SjdEYLBNGY7C0k5eXB8YYBAIBrK2tjR0OqQGqY52Ljwe+/JJLBirv44+51A5eXoaN588/uSl3li0DRoyoXFlFRUWwsLBQWDZ58mQ0atQI/fv3x8qVK/lbiDKrV68GYwyrV6/Gq1ev+OUWFhb47LPP8M033yj0dhlbdaxzVYFGn6uMmKysrCwGgGVlZRk7FEKICZJKGTt+nDEfH8a4m4Tcj7k5Y59/zlhmpmHjEYu5mOSlpjL20UeMJSZqX+758+cZAAaAtW/fnkmlUnbhwgXWt29fBoA5OTnx77NZWVls+fLlzMHBgd8HABOJRCw4OJhlZGRU4gyJsWnyuUq3CAkhhGhFIAAGDOB6s8LDuUmaAW6g+ebN3ED4lSuBvDzDxGNhUTYh6uzZwLFjXHLShQu1iyU+Ph5CoRAAMG3aNAgEAnTp0gWnTp1CTEwMwsLC+N4Me3t7LF68GIsXL8b48eNha2sLACgsLMT69evh4eGB+fPnK/RyEdNEtwhNGN0iJIQYUm4u94ThqlXca5mGDblM8RMncmOnDOXlS+C99xQHvTdpAmzapDjnoTru3r2LsLAw/PDDDzCXO4nCwkK8efMG9evX55elp6ejWbNmKCgogL+/P5o0aYLo6Gjky81kbWdnhzlz5mDOnDmoLRupT6o8StNASCVkZWXh7du3yMrKMnYopIYwlTpnYwMsXgzcvw9Mm1bSmHr6FJg0iXv679Qpw8VTty6XZmLRIi5/FwCkpQFDhnBjxTQZf+7l5YWNGzcqNK4AYMOGDfD09MTq1atR+HfOivDwcBQUFAAA/vrrL+zduxd+fn4YO3YsnxoiOzsby5cvh7u7O1auXImcnJxKn68mTKXOVWXUg2XCqAdLOxcuXEBhYSFEIhH8/PyMHQ6pAUy1ziUlcYlKjx5VXN6/P5cYtG1bw8Vy9y6XbuLMmZJlVlZcg3DevJIGmCYyMjLg6emJnJwcmJmZ4fr162jbti2Ki4tx4MABhIaGlklKOmDAANjZ2SE6OhoSiYRfXrduXcyfPx8zZswwyKBzU61z+kY9WIQQQoyuVSvgP/8BYmK43iuZkycBX1/g00+53i1D8PLies/27y8ZK5afz43L+vhj7cq0sLBAQEAAzMzMMGXKFLT9u8Vobm6O8ePHIzExEeHh4WjcuDG/z4kTJxAVFYWPPvoIw4cPh5kZ9zH88uVLhISEoFmzZti0aRPfG0aqL2pgEVKKq6srGjduDFdXV2OHQmoIU69zvXpxk0Xv2QPI2hqMARERgKcn14uUna3/OAQCbjLrO3e4we9/t23w+efalefk5ISffvoJ165dw7fffltm/fbt2zF06FAkJyfjxx9/5MdpMcbwn//8B926dUNiYiLGjRvHJzLNyMjArFmz4OnpiZ9//hlF2sxorQZTr3NVgn4faCTGRGkaCCFVTX4+Y6tXM+bgoJjaoV49xn76ibGiIsPFcv06YwsXll3+6hVjEknlyj558iQDwBwdHdnOnTsZY4zl5uayNWvWMCcnJ+bq6sry8vL47W/evMmGDx+ukNoBAPPw8GA7duxgRYa8MEQlStNQw4WFhcHb2xud5SfrIoSQKqBWLS5BaUoKEBzMpVYAgOfPualu2rThbisaYnSwry+XnV4eY8CECdxch5cva1/2kiVLAABv3rzhe6esra0REhKChw8f4siRI7CysuK39/HxQdOmTfHJJ5+gX79+/PIHDx4gKCgIPj4+2L9/P6RSqfZBEYOiQe4mjAa5E0KqupQUYMEC4OBBxeU9ewJr1wKdOhk2nkOHgJEjudcCATB1KvD994Cjo2blpKenY8GCBbh37x5iY2P5sVaqPHz4EC1atIBEIoGdnR1GjRqFBw8e4Ny5cwrb+fj4YPny5Rg6dCjfcCOGQ4PcCSGEVAvNmgG//AL8739A164ly//4g+tFmjBBs3QKldWwIdeLBnC9Wf/+NzdAfudOzXrVXF1dsXPnTsTExJRpXK1cuRJfffUV3r17xy+7dOkSnwIiOzsb27dvR0JCAj777DN0lbswt27dwvDhw9GpUyccO3YM1EdSdVEPlgmjHiztxMXFQSwWw9LSEh3lH30iRE+oznEYA6KjudQO8tkNLC2BWbO4J/407UnShkTCJSNdsgSQT0/VvTuXod7HR/uyHz16BC8vLxQUFMDNzQ3Jycn8rcInT55gxYoVCA8PV0jh4OzsjBEjRiAuLg5XrlxRKK9Lly747rvv0KdPH416tKjOaYd6sAipBLFYjMLCQojFYmOHQmoIqnMcgQAYPhy4fRvYuBFwcuKWi8Xc7cLmzYH167n/65NQCMyZw+XxGjWqZPn580D79sBXXyk2vDRx6dIlvtdp9OjRCuOw3Nzc8NNPP+Hu3bsIDAzke75evHiBLVu24OnTpwgJCYGvry+/z8WLF9G3b1/07t0b58+fVzsOqnP6Rw0sQkqxtLSESCTiMy4Tom9U5xRZWgL//Cc3PuvrrwGRiFv++jXX8GnVirutqO/7L25u3HFOnOAadwDXu7VmDXDhgnZljho1CklJSZg0aRIWL16ssI4xhmfPnsHDwwM7duzA7du3MWbMGH59eno6PD09ERcXh6ioKLRu3Zpf98cff6BHjx7o378/LqsxOp/qnAHo83FGYlyUpoEQYgrS0hibOFExrQPAWJcujMXGGiaG/HzGli5lTCRibNQo/RwjOjqa1apViy1ZsoTl5OTwy+Pj49mQIUNYs2bNmFgs5pdLJBIWHh7OPD09y6R3GDx4MLt+/brKYxUXF7OcnBxWXFysn5MxUZSmgRBCiMlo3BjYtQuIiwP69ClZfvEi0K0bd1sxOVm/MdSqBYSGcnMbrl+vuI4xbhB8ZZKvFxQUYN68eSgoKMDy5ctxSm7Sxnbt2uHIkSOIi4uDhSyvBbiM8X/88QesrKwwa9YsNG3alF939OhRtG/fHqNGjUJiYiK/PCEhAZMmTYK1tTVsbW1hbW2NSZMmISEhQfvgiVI0yN2E0SB3QoipYQw4fpwbB3X7dslyoRCYPp0bmO7sbNiY9u0Dxo/nstKHhQFyaazUlpOTg9DQUGzcuBHdu3fHmTNnKhy0npiYCB8fH35MV+fOndG1a1dERUXhqdwcRAKBAOPHj0fHjh3x5ZdfQiAQKAyiFwqFYIwhMjIS48aN0zz4GkSTz1VqYJkwamARQkyVRALs2MFNs5ORUbLc3h6YP59LYio3flxviooADw/gyZOSZWPGAP/3f4A2s9DcvXsXAODl5aWw/ODBg+jevTs/3Q7APQk4ffp0XL16VWHb7t27o0OHDti/fz8yMzPVPra5uTni4uLQrl07zQOvIegpQkIqIS0tDQ8ePEBaWpqxQyE1BNU5zQmFwGefAffuAUuXAtbW3PJ377h0Dl5e3G1FfSc+t7AAjh0D/P1Llh04ALRsyd1KlOsoUouXl1eZxtW9e/cwYcIEeHp6Yr3c/cmOHTvi8uXLiI6Oho9c7ojz589jw4YNaNOmDWbNmgUn2eOYFRAIBArlk8qhBhYhpaSnp+PRo0dIT083diikhqA6pz1bW25s1P37wJQpJRM4P34MBAZymeDPnNFvDG3aAH/+CWzfXpJaIjube+KxY0cuiWplhIaGoqioCDk5OXj16pXCOoFAgKFDhyIhIQH79u1DixYt+HWnT5/Gxo0bMXr0aD6JaXkkEgn27dtHyUt1hBpYhBBCqr0GDYCtW4EbN4CBA0uWX78O9O0LfPQRN0BdX8zMgEmTgLt3uel1ZG7c4Hq3pkwBiou1K3vDhg2YPn06GjdujPnz56s4vhnGjh2L27dvY/v27WjSpAm/rlOnTihW8+CFhYXIz8/XLlCigMZgmTAag6WdrKwsMMYgEAjg4OBg7HBIDUB1TvfOngVCQrgGloyZGfDpp8Dy5VyDTJ8uXuQmr46P5/4/fjywZ0/lyszNzYWNjY3Csn379iE2NhbLly9XuBUoFosRHh6OI0eO4Pfff4eNjY1aSUUtLS1RUFBA8xyqQIPcCQBqYBFCajaplGvUfPMNd8tQxtoa+PJLrgFma6u/40sk3NQ6a9cCly8DcuPTdSI3NxdeXl54+vQpHB0dcfPmTTRs2FDpts2bN0dKSkqFZTZv3hz37t3TbaAmhAa5V0MSiQS//PILJk2ahNatW8PV1RXOzs7w9fXFqlWrkKPtvAyEEFJDmZkBEydyt+3+9S/uCUMAyMsDli3j0ips3ar5QHR1CYXcHIopKWUbV5GRwNy53FgtbcXFxeHt27cAAH9/f5WNK6lUikePHqlVZlpaGo3B0hFqYFURL1++xJgxY5CQkIADBw4gPT0dz549w6xZs7Bw4UL07dtXIW8JIYQQ9VhZcVPupKRwU/AIhdzyjAxg2jSgXTvg99/1N/WOXG5QANyUP3PnAj/8wD1tqO20Pz169EBycjKCgoKwbt26MutlA+Lz8/NRVFSkVplFRUU0BktHqIFVxWzbto1/3FYoFOLTTz/F8OHDcenSJfzxxx9Gjq5myMvLQ25uLvLy8owdCqkhqM4ZRt263CTSiYnAiBElyxMTgUGDgA8+AK5d038cly6VTBadns7lzRowgEs5oSlXV1dEREQoPD0IADdv3oSbmxtCQkIgFoshkk3oWAGRSKQwATXRHjWwqggnJyfExsYqzJIuI3saJCsry8BR1UwJCQm4cuUKTR1BDIbqnGF5egJRUUBsLNClS8nymBgurcLEiYCad9S08uGHXKNO/mnH//4X8PHhUk5UtgOJMYbZs2ejoKAA69atw/bt2zFu3DgIZV13KgiFQowbN44GuOuIyTWwGGPYtGkTbG1tIRAIcO7cOY32f/HiBRYtWgQfHx/Y2trCyckJXbt2xebNm9XuYtWGhYUF/P39lVbsy5cvo1atWnj//ff1dnxCCKlp/P25HFUHDwLNmpUs370baNGCu6349xAnnXN3B44eBaKjgUaNuGViMfeEY5s2wIkT2pddXFwMf39/iEQieHh4YObMmQgODoa0gqyrUqkUwcHB2h+YKDCpBtaDBw/Qu3dvzJo1C7m5uRrvf+nSJbRr1w4rVqyAm5sbVq1ahfnz5+Pt27eYOXMmunXrhhcvXugh8rKkUikePnyImTNn4tq1a4iIiFA5gJHoVr169dCgQQPUq1fP2KGQGoLqnPEIBMDIkVyP0vr1QJ063PLCQmD1aqB5c+62ohoZDrQ69tChQFISN7eirIMpJYXr5dq8WbtyhUIhvv32W9y5cwd79uxBrVq1AKDCwes0uF3HmAmQSqVs48aNzMbGhtnb27MuXbowAAwAi4mJUauM1NRU5uzszACwuXPnKqzLy8tj/v7+DADz9/dnYrFYD2dR4ujRo8zOzo4BYB4eHuzIkSNalZOVlcUAsKysLB1HSAghpunNG8a++ooxkYgxbug599O8OWMHDzImlerv2LduMdajB3c8R0fGnj/XXdlBQUFMKBTyn43KfoRCIQsKCtLdQU2QJp+rJpEHa+nSpVi2bBn69++Pn3/+Gdu2bcOyZcsAADExMejVq1eFZYwePRoHDx5E48aNkZycXGZAoPys5Zs3b8aMGTPKlLFy5Uq1ErnJBAUFoWnTpirXv3jxAvv378f8+fPRp08f7Nu3D7YaJG2hPFiEEKKdtDQuf1bp5KB+fsC6ddy/+sAYd4vSzAyYMEFx3atXJVPxaEIqlcLa2hqFhYUVbisSiZCfn0/jsFTQ6HNV3609QwgNDWXh4eEK/4cGPVh3795lAoGAAWCLFi1SuV23bt0YANaoUSMmVfI1xsbGptxvB6V/1O1dW7duHQPAvvjiC7W2l6EeLEIIqZwrVxjr1UuxNwtgbORIxu7dM1wcz58z5uTE2KRJmvds5eTkaPTZlJubq5+TMAGafK6axBis0NBQTJ48Wev9o6Ki+HvPH3zwgcrt+vbtCwB4/PgxLl26VGZ9Tk4OGGNq/6jTswYAgwYNAgAcPnxYsxMjhBBSKZ06cdPuHD0KtGpVsjwqCvD2BmbPBl6+1H8cX3/N9WBFRABeXlyC1ArGrPOsrKwoTYMRmEQDq7JdmTExMfzr9u3bq9yuQ4cO/OuzZ89W6pilnTt3DgcPHlS6ztraGgDKzKJO9OPGjRu4evUqbty4YexQSA1Bda5qEwi4PFk3bgBbtgAuLtzyoiJuAHzz5tyA+IIC/cXQqRMgm6byzRsuQWrXropzLapiZmZGaRqMwCQaWJV16+8p1u3s7MqdaLWR7FlaALdv39ZpDOfOnUNoaKjSx2hPnToFAJSmwUByc3ORk5Oj1ZOohGiD6lz1IBRyDZt794AlS7g5DQEgK4vrYfLy4sZsqduzpInPPwfu3AECAkqWXbrENbxmzeJiKE9wcLBaTxFSmgbdqfENrMLCQmRkZAAAXGRfS1SQX5+amqrzWJKSkjBlyhSkp6cD4GZDj4qKwrx582Bvb4+1a9fq/JikLIFAwP8QYghU56oXOztuLsN794DJk7kB6QCXnDQgAOjcmUtaqmv163NzGMbElNyulEqBTZu4KXf27lU95U67du0QGRkJc3PzMj1ZQqEQ5ubmiIyMRLt27XQfeA1Vfn9hDZAtN9OmLFeIKvL3pbMrM0OnEl988QVcXFwQHR0Nf39/5ObmIj8/Hw0bNsT48eMREhJS7hOHANdYlH9K5N27dwC4RKU2NjZo1aoVateuza/Pz89HfHw8AKBu3brw9PRUKO/mzZv8JNN+pR6ZycjIwMOHDwFws687Ozvz6yQSCa5cuQIAcHBwgLe3t8K+d+7cwZs3bwAAnTp1goXcRF2vXr1CcnIyAC6Dvaurq8K+Fy9eBGMMNjY2aNu2rcK6lJQUPH/+HAD3ZiK7tQpwWfATExMBcFNLyLLjy8TFxUEsFsPS0hJd5FM7g5v8VNbo9fb2VujlzMvL47Nv16tXD83ksxWCu/WTm5sLgUBQptz09HSkpaUBAFq0aAEnuceDioqKcPXqVQCAo6MjWrZsqbBvYmIin9m/c+fOCm+YL168wP379wEA7u7uqF9qltkLFy4AAGxtbdGmTRuFdffu3cPLvweU+Pr6KtT5t2/fIikpCQDg5uam0KMLAFeuXIFEIkGtWrXK3GpPTU3Fs2fPAAA+Pj6ws7Pj1+Xk5ODmzZsAuC8xHh4eCvvGx8cjPz8f5ubmeO+99xTWPX36lJ/E1svLC3VkSYzA/T1c+3vekzp16sDLy0th39u3b/N/I++//z7MzEq+b2ZmZuLBgwcAAA8PD4UvV1KplB+DaW9vj9atWyuUe/fuXbx+/RoAN6xAfuzL69evcffuXQBA48aN+dx2srpx+fJlXLhwAVZWVmVmdXjw4AEyMzMBAG3atFF4ojg7O5vviW/QoEGZ94rr16+joKAAQqEQnTt3Vlj3+PFjPHnyBADoPULN94iOHTv+vR0QHg6MGpWOpUutcPGiIwBuup0+fbhM7cuW5UMs5q6hrt4jevUCrlwpQkhIOiIi3FBYaI6MDCA4mDumg4Py94hx48bB29sb//rXv3Do0CEUFRXB0tIS48ePR3BwMN+4ovcITnnvEeqo8Q0s+UktLS0ty91Wfr2u5wyrW7cuZsyYoTT9g7q+//57Pj2FvMLCQgiFQqW3H2UNMmUTSRcVFal8rLe4uJhfV165yrLfy5dbustavtzi4mKl5TLGFN5wZSQSicpyGWPllisWi9U61/LKVXYNZeUq65ko71zly63oGpYmlUorvIYAlA56lb+GmpYrFotRVFSk9E1IvtzS9UXda2hubq5RuYD29Vv+XDWt3+peQ2UxFRYWori4uMJzLV0PKypXdg2VnYu6f8v0HqH6PcLTswDff5+MuDhH7NzZGjdvch+tv/8OHD9eCx991ASTJqWiTh3dvUdYWDCMGfMQPXumY+tWb8TEOGDNmpJxWqp+N+3atcP69esxZcoUFBYWok2bNnBzc1PYht4jOOXVb3XU+AaWfOu7ohxW8uvlv/lUFQsWLMDcuXP5/7979w6NGjWCSCSCSCRSWqllf0DKBj9aWFiofPLE3NycX1deucre5OTLLf2mIl+usj8WkUgExpjSxrBQKFRZrkAgKLdcWXnKypWPqbxylV1DS0tLiEQipW+e5Z2rfLkVXcPSzMzMKryGqsqVv4aalmtpaQkzM7MKfzel64s611BVo6O8cgHt67f8uWpav9W9hspiEolEKC4u1rh+V1SupaUlpFKp0nXq/i3Te0TF7xFdu+bh009zcfSoA775BnjyBJBKBfjtN1ecOeOCqVOzsGIFYGOjWG5l3iOaNAE2b36GzEwH9OhRst7CwgI5Oba4c8cG3boplsvVFysANjAzU14PZWWURu8RGtBBWogqR5M8WAUFBfy2zZs3L3fb9PR0ftuuXbvqMGL9oDxYhBBiHHl5jK1cyZidnWL+rAYNGPv5Z8YkEv3HMGECd8yhQxlLTeWWxcczFhRUkqleJOL+Hx+v/3hMQY3Lg1UZIpGIH6MiG9+givz60vfnielIT0/H48eP+XFXhOgb1TnTY2UFLFgA3L8PzJxZMs/gs2fAlCmAry9w/LjqQemVdfVqSRb6w4e5nF3jxgEdO3KZ4mV3vgoLuf937Ajs26efWGqqGt/AAsAPUs3OzuYHBSojGwgqv09VFBYWBm9v7zKDWYl60tLSkJKSwg8uJUTfqM6Zrnr1gB9/BG7fBoYNK1l+6xbw0UdAv37q5bLSVMeO3FOFsmdc8vKA/fuB4mKg9HAjiYRbPnEi8PczO0QHqIEFoHfv3vxr2RMzysieNgCAPn366DOkSpk5cyYSExP5p3QIIYQYV4sWwK+/AufPA/IPup05wzWGAgOBx491dzyBgOuxunMH+Oc/1d9n/XrdxVDTUQMLwMiRI/nXZ86cUbnd6dOnAXCPn5Z+nJaYjhYtWsDb2xstWrQwdiikhqA6V3N06wZcvMj1Jrm7c8sYA3bt4hphCxdWnDRUEw4OXKOpgofkAXA9Wfv26e+2ZU1DDSxwuTFGjBgBAIiMjFT6NOGdO3cQGxsLAJg/fz4lBDRhTk5OqFevnkJeKkL0iepczSIQAGPGAElJwP/9H+DIpc9CQQHw/ffc1Ds//shNxaML+flABQ/J8woLue1J5VED629r166Fk5MTUlNTsWjRIoV1+fn5mDp1Khhj8PPzw9SpU40UJSGEEFMhEgFz5gApKUBISEkv08uX3G291q2B6OjK9yhZWXHHUjcmmutZN0wmD9bu3bv51/ITpp46dYofnO7i4oJ+/fop3b9p06Y4evQohg0bhjVr1uDmzZsYPHgw8vLyEBERgcTERHTq1AmHDx9WmhukKgkLC0NYWJjSRG+EEEKqFkdHYM0abr7Bb74peZrv3j1g+HDA3x9Ytw7QdjpaMzNuPNbu3WUHuMsTCrnt6AaNbggYM427rercsuvZsyfOnTtX7jbPnz/H+vXrcfjwYaSlpcHS0hItW7bEhAkTMG3atCrfuJL37t07ODg4ICsrC/b29sYOp9ooKioCYwwCgaBa/b5J9UV1jsi7coXr0frzT8Xlo0dztxBLzRSjloQEbjB9ed+7zc2BuDiApiNUTZPPVZNpYJGyqIGlnQsXLqCwsBAikajM/GqE6APVOVIaY8DRo8BXXwF/T18JALCw4PJqLVoEaDpkb98+LhWDQKDYkyUUcseLjOR6sIhqmnyu0hgsQgghpIoRCIAhQ4CbN4HNm7l8WgA38H39em4g/Nq13MB4dY0bx/VQBQQAFhbcvHwWFlIEBHDLqXGlW9SDZcKoB0s7d+7cQVFRESwsLNCyZUtjh0NqAKpzpCLZ2cDq1dxYLPmn/Jo04W4bjhnDjbVSV2LiHWRnS2BvL0SrVlTn1EW3CGs4+UHuycnJ1MAihBAT8fQpsHgxsGOH4tOFnTpxPVo9exottBqBGlgEAPVgEUKIqUpI4MZn/fe/isuHDAFWrQKoI1Q/aAwWIYQQYsLatQNOnuR+2rYtWf6f/wA+PsCMGUBmpvHiI9TAIoQQQqqtf/wDuHYNiIgAXF25ZcXFwJYt3ED4777jJnouTSoFcnO5f4l+UAOLkFISExORkJCAxMREY4dCagiqc6QyzM2BoCAuMel33wG2ttzynBxuvJanJ9cAKy7mbi1OmgRYWUlha8v9O2kSt5zoFjWwCCklKysLb968QZYuZ1wlpBxU54guWFtzmeDv3+duEZqbc8vT04FPP+Uml+7QgcvoLhZzH/9isRl27+aSkMoyyBPdoAYWIYQQYkJcXLjcWbduAR9/XLL88WPulmDp6XIkEq53a+JE6snSJXqK0ARRmobKkci9+wiFJjNdJ6nCqM4RffrzT25Ow1evyt9OKOSSkEZEGCau6ojSNBAAlKaBEEII12tlbQ0UFla8rUjEJTKlCZ+VozQNhBBCCAHANZjUaVwB3HbymeKJ9qiBRQghhJgwKyuuZ0odIhG3Pak8amARUsqLFy+QmZmJFy9eGDsUUkNQnSP6ZGbGTeRc0fA+oZDbjm4P6gaNpiSklPv376OwsBAikQjOzs7GDofUAFTniL4FBwORkeVvwxi3HdEN6sEihBBCTFy7dlwDy9y8bE+WUMgtj4zktiO6QT1YJkg+TQPRnLu7O4qLi2Euy9JHiJ5RnSOGMG4c4O0NrF8P7N3LIBYLYGnJMH68AMHB1LjSNUrTYMIoTQMhhBBlpFLuaUFraxpzpQlNPlepB4sQQgipYczMABsbY0dh2mgMFiGEEEKIjlEDixBCCCFEx+gWISGlXLhwgX9k3s/Pz9jhkBqA6hwxNKpz+kc9WIQQQgghOkY9WISUYmtrC5FIBAsLC2OHQmoIqnPE0KjO6R+laTBhlKaBEEII0R1NPlfpFiEhhBBCiI5RA8sEhYWFwdvbG507dzZ2KIQQQkiNRLcITRjdIiSEEEJ0hzK5E1IJ9+7dg0QigVAohKenp7HDITUA1TliaFTn9I9uERJSysuXL5GZmYmXL18aOxRSQ1CdI4ZGdU7/qIFFCCGEEKJjdIuQkFJ8fX2NHQKpYajOEUOjOqd/1MAipBQrKytjh0BqGKpzxNCozukf3SIkhBBCCNExamARQgghhOgY3SIkpJS3b99CKpXCzMwMtWvXNnY4pAagOkcMjeqc/lEDi5BSkpKSUFhYCJFIBD8/P2OHQ2oAqnPE0KjO6R81sEyYLEn/u3fvjBxJ9ZKbm4vCwkJIJBK6dsQgqM4RQ6M6px3ZtVJnEhxqYJmgsLAwhIWFQSwWAwAaNWpk5IgIIYQQ05GdnQ0HB4dyt6G5CE2YVCpFeno67OzsIBAItCqjc+fOuHLlisH2VXcfdbaraBtV69+9e4dGjRrh8ePH1XIOx8r8zqrC8QxZ5zTZnuqcatW5ztXE9ziA6py2x2KMITs7G66urjAzK/85QerBMmFmZmZwc3OrVBnm5uZa//Fps6+6+6izXUXbVLTe3t6+Wr7xVOZ3VhWOZ8g6p8n2VOdUq851ria/xwFU57Q5VkU9VzKUpoGUa+bMmQbdV9191Nmuom0qc25VmaHPS9fHM2Sd02R7qnOqVec6R+9x1ZMhz03bY9EtQkJKeffuHRwcHJCVlVUtv9mR6ofqHDE0qnP6Rz1YhJQiEokQGhoKkUhk7FBIDUF1jhga1Tn9ox4sQgghhBAdox4sQvToiy++gEAgQFBQkLFDISaqV69eqFOnDurXr1/m5+OPPzZ2eMQEFRcXY/PmzfDz80Pjxo1Ru3ZtNGvWDGPHjkVCQoKxw6sy6ClCQvTk9OnT2Lx5s7HDIDXAr7/+il69ehk7DFIDFBQUYMiQIcjJyUF4eDhat24NiUSCDRs2ICQkBAMGDEC7du2MHWaVQD1YhOjB27dvMWnSJAQEBBg7FEII0Zn58+fj2rVrOHbsGFq3bg0AEAqFmDdvHoYPH466desaOcKqgxpYhOjBF198AV9fX3z66afGDoUQQnTi+fPnCAsLQ0BAgNIJog8dOoRBgwYZPrAqihpYxOQwxrBp0ybY2tpCIBDg3LlzGu3/4sULLFq0CD4+PrC1tYWTkxO6du2KzZs3o6ioqML9Dx06hJMnT+Lnn3/W8gxIdWPsOkdqFmPVt8OHD0MikaBLly6VPIOagRpYxKQ8ePAAvXv3xqxZs5Cbm6vx/pcuXUK7du2wYsUKuLm5YdWqVZg/fz7evn2LmTNnolu3bnjx4oXK/TMzMzF9+nT89NNPqF+/fmVOhVQTxq5zAHDgwAF069YNjRo1Qv369dGzZ0/8+9//RnFxsbanRaooY9a3uLg4AFwm8yVLlqB169ZwdnaGp6cnpk+fjkePHlXq3EwOI8QESKVStnHjRmZjY8Ps7e1Zly5dGAAGgMXExKhVRmpqKnN2dmYA2Ny5cxXW5eXlMX9/fwaA+fv7M7FYrLSMQYMGsfHjx/P/j4mJYQBYYGCgtqdGqqiqUud69uzJBgwYwG7dusUYYywjI4OFhoYyMzMzNmDAAJX7keqlKtS3QYMGMQDM2dmZBQYGsvT0dCYWi9nJkyeZi4sLc3JyYnfu3NHF6ZoEamARkxAaGsoAsP79+7NHjx7x/9fkzWfUqFEMAGvcuDErKCgos/727dtMIBAwAGzz5s1l1oeHhzNXV1f2+vVrfhk1sExXVahzjDH2/PlzJpFIyiwPCAhgANiGDRs0Oi9SNVWF+vbBBx8wAMzd3Z0VFRUprNuzZw8DwAYMGKDV+ZkiukVITEZ4eDhOnDiBRo0aabxvcnIyoqKiAACffPKJ0uzG3t7e8Pf3BwB8//33YHI5elNTUzF37lxs27YNjo6OWp4BqW6MWedknJ2dYW5uXmb5qFGjAHBjAolpMHZ9s7GxAQB88MEHEAoVszwNGTIEAJeepqCgQOP4TBE1sIhJCA0NxeTJk7XePyoqin8z+eCDD1Ru17dvXwDA48ePcenSJX75sWPHIJVKERQUpJDocfjw4QC4MTKyZUeOHNE6TlJ1GLvOVcTV1RUA8OzZM61jJFVHVahvTZs2BQClqRhsbW1hY2MDiUSC169fax2nKaEGFjEJAoGgUvvHxMTwr9u3b69yuw4dOvCvz549y7/+/PPPkZ2djYyMDIWfX3/9FQAwZswYfhll1zYNxq5zABAfH6/yadX09HQAQL169SoTJqkiqkJ969GjBwAgIyOjzH55eXnIzc2FUChEnTp1KhWrqaAGFiEAbt26BQCws7ODg4ODyu3ku+Zv376t97iI6dJFnYuPj8fXX3+t9JZMdHQ0gJJbN6Rm00V9GzhwINzc3HDq1CmIxWKFdcePHwcAfPjhh6hVq5auwq7WqIFFarzCwkL+G5mLi0u528qvT01N1WdYxITpss69efMGEydOxNOnTwEAOTk5WLVqFXbt2gV/f3/MmjVLd4GTaklX9a1WrVrYvn07Xrx4gcmTJ+P169dgjOHChQsIDg5GgwYNsGHDBp3HX11RA4vUeNnZ2fzrir55WVlZKd2vtBUrVigdg9W2bdtKRktMga7q3IgRI7Bjxw4UFhaiR48eqFevHlxdXREVFYXVq1fj7Nmz1JtAdPoe169fP/zvf//Du3fv4OnpiTp16mDChAkYNmwYrl+/Dnd3d90FXs3RZM+kxsvPz+dfW1palrut/Pq8vDyV233zzTf45ptvKh8cMUm6qnN2dnYIDAxEYGCgbgMkJkXX73EdO3akh3XUQD1YpMaT/8ZWelxBafLrra2t9RYTMW1U54ghUX0zDmpgkRrPzs6Of11R/hb5b4Ly+xGiCapzxJCovhkHNbBIjScSifh5AzMzM8vdVn59kyZN9BoXMV1U54ghUX0zDmpgEQKgdevWALhBnVlZWSq3e/LkSZl9CNEG1TliSFTfDI8aWIQA6N27N/86Pj5e5XbXrl3jX/fp00efIRETR3WOGBLVN8OjBhYhAEaOHMm/PnPmjMrtTp8+DQBwc3NDly5d9B4XMV1U54ghUX0zPGpgEQLAy8sLI0aMAABERkYqfdLmzp07iI2NBQDMnz+/0lNXkJqN6hwxJKpvhkcNLEL+tnbtWjg5OSE1NRWLFi1SWJefn4+pU6eCMQY/Pz9MnTrVSFESU0J1jhgS1TfDokSjxGTs3r2bf33jxg3+9alTp/iBmy4uLujXr5/S/Zs2bYqjR49i2LBhWLNmDW7evInBgwcjLy8PERERSExMRKdOnXD48GFYWFjo92RItUB1jhgS1bfqRcAYY8YOghBdUKc7u2fPnjh37ly52zx//hzr16/H4cOHkZaWBktLS7Rs2RITJkzAtGnT6I2H8KjOEUOi+la9UAOLEEIIIUTHaAwWIYQQQoiOUQOLEEIIIUTHqIFFCCGEEKJj1MAihBBCCNExamARQgghhOgYNbAIIYQQQnSMGliEEEIIITpGDSxCCCGEEB2jBhYhhBBCiI5RA4sQQgghRMeogUUIIYQQomPUwCKEEEII0TFqYBGiJ0FBQRAIBAo/Hh4eePfuXYX7lt5P/ic1NVX/weuBsutx7tw5Y4dVpV28eBEjR46Eq6srLC0t4eTkBF9fX8yePRv37983dnhVSlFREQYOHAgHBwds375dp2X36tXLZP4OieEIGGPM2EEQYoouXLiAlJQUAMCcOXPw8uVLAMCYMWOwf//+cvfdvXs3ACApKQkrV67E1KlT0b17dwDAsGHDYGNjo8fI9UN2PWTnBAAxMTHo1auXcQOrog4dOoTRo0eDMYaJEyfCz88POTk5+Pe//4379+8jIiICQUFBxg5T75YuXQqAa+SUV1fi4uLQqVMnAECbNm1w48YNncVw6tQpZGZm4vz589i6dSsA4OHDh2jatKnOjkFMECOE6F2TJk0YAP4nPDxcrf1iYmIYABYREaHfAA1Idk4AWExMjLHDqZKKi4tZgwYNGAA2a9YshXVJSUkmVyfKI6sroaGh5W5XWFjIBgwYwOzs7NiWLVv0EktERAQfz8OHD/VyDGI6hMZp1hFS89jb2/O3B2fNmoWuXbuiVatWRo6KVEVJSUl49uwZAKBPnz4K61q2bImkpCQ0aNDAGKFVWZaWljh+/LixwyCER2OwCDGQ9u3bY8aMGQCAvLw8jB07FgUFBUaOilRFr1694l87ODiUWd+yZUulywkhVQc1sAgxoB9++AHt27cHANy4cQPz5s0zckSkKpJKpcYOgRBSSdTAIsSARCIRfvnlF9jb2wMANm/ejOjoaK3Katq0qcJTTcoG3Hbq1KnCbbp166b0CaknT55g6tSpcHNzg7W1Nby9vbFy5Urk5+fz+966dQsjR45E/fr1YW1tDV9fX2zZskWj83j79i0WLFiAVq1awdbWFo6OjujVq1eFDwIAXENk9+7dGDBgAFxcXGBpaQlnZ2f07NkT69atQ25ubpl9wsPDy5zv0qVLwRhDeHg4/P394eTkVO41U8ejR48wd+5c+Pj4wM7ODtbW1vD09MSUKVNUDsCWPWnZu3dvflnv3r21evJS1VObjx49wowZM9C8eXNYW1urfb1v3bqF0NBQ9OjRA87OzrCwsEDt2rXRuXNnhIaG8g9xlHb69OkyccgG5x86dAj9+vVDvXr1YGZmphCn7LXMsmXLVD7JV/pvQX4/ZXJzc7F27Vp069YNTk5OsLCwQN26ddG1a1eEhIQgNjZWrWtcnt9++w3Dhw/nnwCtU6cO3n//fSxdulShh7I0xhj279+PDz/8EPXr14eFhQXs7e3RoUMHzJw5EydOnEBxcXGl4yMGYOxBYITUBE2aNGE9e/bk/3/gwAF+sKyjoyNLS0tTul95g9yjo6NZZGQk6969OwPAmjRpUmabY8eOVbjNyZMnWWRkJJs6dSof04kTJ5iHhwebO3cu27p1KwsJCWHW1tYMAPvHP/7BxGIxO3/+PGvdujX77rvv2ObNm9n48eP5/RcvXqzyWsgPct+7dy9zd3dn/fr1Yxs2bGBbtmxhAQEBzMzMjAFgAQEBTCKRKC3n5cuXzN/fnwFg7u7ubNmyZWz79u3su+++Y61atWIAWOPGjVlCQoLCfvfv32eRkZEsMjKSj2PJkiVs5MiRrG3btmzVqlVsy5YtbMCAASqvWUUiIiKYSCRiANjAgQPZpk2b2JYtW9jEiROZubk5MzMzY0uWLCmz3//+9z8WGRnJFi5cyMe2cOFCPt7IyEiWkZGhVgzKylqzZg2zs7PT+HqfOXOGL6Nly5Zs+fLlbOvWrWzRokXM29ubAWAuLi4sLi6uzL7Pnj3jY69bty4DwAIDA9m8efOYh4cHX9a4ceP4Y2RkZJT5HQ0bNkzhOkRGRrKcnBzGWMnfwrBhw/jtVYmLi2MNGzZkAJiPjw/7/vvv2c8//8wWLVrEmjdvzu8/cOBApb9X2XpVg9zz8vLY8OHDGQBWr149tmDBArZt2za2evVq9t577/F/82fPni2zb3FxMb9v48aN2cKFC9nWrVvZmjVr2EcffVRubKTqoQYWIQZQuoHFGGMzZszg3zC7deum9INNnacIAwMDK2wIqLON/IeHu7s7u3z5ssL6P/74Q+EpyF69erFXr14pbLNkyRIGgAmFQpaenq70OPINrHr16rHvvvuuzDa//PILv82iRYvKrC8sLOQ/rPz9/fkPWhmxWMwGDRrEALCGDRuyly9fKo1Fdgw3Nzc2dOhQVlRUxK+TSCTM09NT4wZWVFQUX+7GjRvLrP/999+Zubk5A8BWrFihtAxdPmkpX5a5ublW1/v48eMMAOvfv3+ZelpUVMQCAgIYANaoUSOWn5+vMhbZ07Rubm7s/fffL/N769OnT5nGkSyuip4iZIyx0NDQchtYKSkpzMHBgQFgI0eOVPh9M8bVmyFDhjAArF27dmX2V6eBNXToUAaAtWjRgmVmZiqsk0qlbPr06QwAs7W1ZcnJyQrrw8PDGQDm6upa5m+LMcY2b97MAJR5LyFVEzWwCDEAZQ2sgoIC5uvrW+4Hm7EaWEFBQUq3kfUMWVpash07dpRZn56eXmEqCvkPfG9vb1ZcXKx0u8GDB/ONtcePHyusW7VqFQPABAIBS0xMVLr/06dPmVAoZADY/PnzlW4ji8PS0lJpz1BYWBibN2+e0n2VycnJYU5OTnzDT5XJkyfzDZ579+6VWa+vBpa211vWwLp27ZrSfbOysvgeO2X1QkY+XYmysg4cOMACAwMVlumygdW/f38GgNnZ2SltwDDG2PPnz5lQKNSqgSXfM338+HGl5efl5bE6deowAGzs2LEK62S9VyNGjFB5jg0aNKAGVjVBY7AIMRKRSISDBw/Czs4OALBy5coqk9l84MCBSpd7eXkBAMRisdJtGjRowD/dlpSUVOFxRo0aBTMz5W9DEyZMAABIJBLs2LFDYd3GjRsBAL6+vipTXbi6usLX1xdASeJWVXr06AEXF5cyyz///HOsXbu23H3l7dmzhx9fM3HiRJXbBQYGAgCKi4vx448/ql1+ZWl7vXv37o3Hjx/zD2iUZm9vz9eNP/74o8I4mjdvrrSs0aNHlzm2rty9excnT54EwNXvOnXqKN3O2dkZffr04f8uNbFhwwYAgJOTE/7xj38o3cbKyopPvXHo0CGFMY0SiQQAlzQ1Ly9P6f7R0dFYvXq1xrERw6MGFiFG1Lx5c/z8888AuAHbEyZMUDlY2JA8PT2VLpd96NSuXRt169ZVuo1sAP/bt28rPE6bNm1UrpP/AP7zzz/510lJSXj69CkAwNvbGy9fvlT5U69ePQDAkydPkJ6ervJYrVu3rjBWdZw+fZp/3blzZ5XbdezYkR+ILb+PvmlzvQHuy4Cbmxv//+LiYmRlZSlca1tbWwAo9zrL6Op6a+LMmTP86/J+NwBw8uRJnD9/XqPys7OzcenSJQBcvXz9+rXKein72ykqKsL169f5Mnr27AkASE1NRdeuXfHrr79CLBYrHOf999/He++9p1FsxDgo0SghRjZmzBicO3cOW7ZsQXp6OiZNmoSjR48aNSZV395lvR/lfbuXbSP7Nl6e2rVrq1zXsGFD/rX8vG/37t3jX+/Zswd79uyp8DgAkJGRAVdXV6XrZI3CypKfH1A+/tKsra1Rp04dvHr1yqBzCmpzvWWePXuGH374Ab/99huSk5NVPsmmTm43XV1vTchfZ/nGoq48fPiQvybnz5+Hs7OzWvtlZGTwr7/44gv8/vvvOHv2LBISEjBixAg4ODhgwIABGDJkCIYMGcI3ZEnVRw0sQqqA9evX4+LFi4iPj8dvv/2G9evXIzg42GjxqLqNpO56dZmbm6tcV6tWLf51dna20tfDhw/nk7dWxMPDQ+U6XZ2PfGxWVlblbitbX1hYiMLCQohEIp3EUB5trjcA/PXXXxg4cCCysrJQv359hIaGomXLlnB0dOS3mTdvntrz/+nqemtC/pzkz1Uf5fv7+/NzKFbEx8eHf21paYlTp05h7969+Omnn3DhwgVkZWXhwIEDOHDgAGxsbDBz5kwsXbq0wvpFjI8aWIRUAbLxWB06dEB2dja+/vpr9OjRQ2flV9W8OeXFJd8TIt9jJv+6bt266Nu3r36C04J8bAUFBeX21MjG3ohEIoM0rgDtrrdYLMbYsWP5xtXNmzeV3h6Wb2xVRaV/N/os38bGRut6aWZmhoCAAAQEBODJkyc4dOgQ9u7di8uXLyM3NxerV69GQkICTpw4oavQiZ7QGCxCqgj58ViyD7WcnJwK9xMKue9JRUVFKreRzYFY1ZQ3Tks2zgoA3N3d+dfy48PS0tL0Epe2mjdvzr9+8uSJyu3y8/Px+vXrMvvomzbXOzY2lj+XoKAglWPvqjr56yx/rrri7u7O9xDqql66ublh9uzZuHTpEi5fvgxvb28A3BixU6dO6eQYRH+ogUVIFTJmzBhMmzYNADfW6Msvv6xwH9lTe+V9eN69e1cn8enarVu3VK67du0a/1q+N69Vq1b8GJorV66UO9YrLS0NlpaWWmdj11S/fv3411evXlW53dWrV8EYAwCD9sBpc73lxwg1atRI5f7qfBkwJvnrXN7vBgBCQkIwduxYPHr0SO3y7ezs0KVLFwDc3255D6vk5eXB0dERtra2Ctdt27ZtKmdC6Ny5s0K2/YSEBLVjI8ZBDSxCqpj169fz6QXu3LlT4fayx+Pz8vKUfiDcvXu3yjawoqKi+IZGaXv37gXA9dDJ0hrIzJo1CwDw+vVr/PrrryrL37p1K4qKijBu3DgdRVy+CRMm8D08kZGRKrfbtWsXAG5M1MyZMw0SG6Dd9W7QoAH/WlV9zM3NVSsthzasra0BKPbQ5ufno3nz5ipTISjTokULfPjhhwC4aWxUfSFJSUnBunXrEBsbq/Fg+NmzZwPgngjevn27yu327NmDt2/fYvDgwQqD1iMjI7Fo0SKVvyP5BxGM8aAA0Qw1sAipYmrVqoVffvlF7Tw8H374IX9ronQOIYlEguDg4HKfaDOmO3fuKM3pc+jQIf5JygULFpT5oAsODuZ7C2bPnq30Sbzjx49j1apVcHV1RUhIiB6iL8va2pq/zRsbG6s0x9XJkyf539Py5ctVpsTQh+fPn2t8vf39/fn6s23bNty+fVthX6lUirlz56rM21RZLVq0AKB42y0hIQEpKSnlDtpXJiwsDLVr18a7d+/w+eeflxmTlp+fzzculy5dqvFg/FGjRmHEiBEAuN/txYsXy2xz7do1zJ07FzY2Nvj222/LrH/16hXWrVuntPyIiAgAXD0bPHiwRrERw6NB7oToyYULF5CSkgKA+4afmZnJJ7xs27Yt2rZtq3JfT09PbN26Va2el0aNGiEkJASrVq3CsmXLkJqaCn9/f7x79w6RkZHo3r07XFxcsHPnTuTm5vIx9O/fH87OznycFy5c4Ms8fPgw6tati379+sHFxQWHDx9GTk4OHjx4wJ+PrJyAgAAAJck8ZRMsP3jwALt374atrS2GDh3KH0e+p+Nf//oXli9fjpiYGAwcOBAikQixsbF86oUJEyYgNDS0zDlbWFjg999/x4gRI3Du3Dn4+vrik08+ga+vL7Kzs/HXX38hOjoaDRo0wG+//QYnJyd+38zMzDLjV27cuMHH37Vr13KfOKzI0KFDsXPnTkydOhX//Oc/cfLkSQwYMAAWFhb466+/sGfPHkilUixevBgLFy5U2FfZNTp16hQ/BqqielORH374Ad98841G19vS0hKRkZEYNGgQ8vLy0KlTJ0yaNAlt27bF69evcfjwYSQnJ6N+/frIyMhQqOcBAQHIzc3lJzQvXTfUOafAwEDEx8fj0KFD8PT0hJOTEzZt2gQAmDp1KgDw9VP+KUZlv093d3ecPXsWQ4YMwb59+3D79m2MHz8eTk5OePjwIXbt2oUnT55g9uzZ+Oyzz/iyTp06hczMTKV/I6Xj3717N4RCIQ4cOIAePXpg3Lhx8PPzg1gsxtWrV7Fv3z5YW1vj4MGDZcbfyXqlvvzyS/z222/o168fGjRogNevXyMmJgbHjx9HrVq1sGvXLoWeRVJFGTeRPCGmSzY9jbIfdab9YIyxadOmVThVjsyWLVtYx44dmZWVFbOzs2N+fn5s9+7dKmM5f/58hXHKpmmRn+Kk9I+MqvWy6XmUHScmJoalpaWx6dOns2bNmjErKytmb2/PevTowfbu3VvhOUulUnbgwAE2aNAgVr9+fWZhYcHs7e1Z586d2bfffsvevHlTZh/5qWOU/ahzrdWRlpbG5syZw7y9vZmNjQ2rVasW8/DwYJ999hmLj49Xuk95vwtN6o280tPuvH79mn355ZfMy8uLWVtbq329k5OT2WeffcaaNGnCLCwsmLW1NfP29mZz5sxhjx49Yj179lRaNx4+fFipcyouLmarV69mLVu2ZJaWlszR0ZH5+fmxI0eO8NuUVz+V/T5zcnLYmjVrWNeuXZmjoyMTCoXMxcWFffzxx+y///1vme2VnVtF8Z88eZKNHj2aNWzYkFlaWjJbW1vWtm1b9vXXX7OnT58q3UcikbBjx46xGTNmsA4dOrDatWszc3NzZmtry9q0acOCg4NZSkpKudeLVB0CxlTc7CWEEFLtnTt3Dr179wYAxMTEoFevXsYNiJAagsZgEUIIIYToGDWwCCGEEEJ0jBpYhBBCCCE6Rk8REkKICSrvicRmzZrBz8/PiNERYvpokDshhJigoKAg7Ny5U+m6wMDAMjnTCCG6RQ0sQgghhBAdozFYhBBCCCE6Rg0sQgghhBAdowYWIYQQQoiOUQOLEEIIIUTHqIFFCCGEEKJj1MAihBBCCNExamARQgghhOgYNbAIIYQQQnTs/wHsEzzQM68SQwAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "KLAK  = [ [10000, 100000, 1000000], [0.1300754339210337,  0.010157663258467875, 0.0011527301068033852] ]\n",
    "KLDGH = [ [10000, 100000, 1000000], [0.1467832390554754,  0.009608436552369334, 0.0013663847961572217] ]\n",
    "KLPA  = [ [10000, 100000, 1000000], [0.12611936094133966, 0.008330936803875857, 0.0008333352098600353] ]\n",
    "KLKLC = [ [10000, 100000, 1000000], [0.09876777698233219, 0.010311973641507263, 0.001486270138935417] ]\n",
    "KLKPA = [ [10000, 100000, 1000000], [0.04371217218017581, 0.0046137624969057305, 0.0005749823828100906] ]\n",
    "\n",
    "plt.plot( KLAK[0] , KLAK[1],  'ko:',  label='LC (AK)')\n",
    "plt.plot( KLDGH[0], KLDGH[1], 'ko--', label='LC (Dory)' )\n",
    "plt.plot( KLKLC[0], KLKLC[1], 'ko-' , label='KLC (Summers)')\n",
    "plt.plot( KLPA[0] , KLPA[1],  'bo--', label='LC (PA)')\n",
    "plt.plot( KLKPA[0], KLKPA[1], 'bo-',  label='KLC (PA)')\n",
    "plt.xscale('log')\n",
    "plt.yscale('log')\n",
    "plt.xlim(10**3.5, 10.**6.5)\n",
    "plt.ylim(0.0003, 1)\n",
    "plt.xlabel('Number of particles')\n",
    "plt.ylabel(r'$D_{KL}$')\n",
    "plt.legend(fontsize=13, shadow=True)\n",
    "plt.grid(linestyle='dotted', color='gray', lw=2, alpha=0.5)\n",
    "plt.tight_layout()\n",
    "# plt.savefig('fig_KL.pdf')\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "colab": {
   "collapsed_sections": [],
   "name": "kappa.ipynb",
   "provenance": []
  },
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}

